An Interactive Agent for Requirement-Driven Candidate Sourcing

Finding people from a natural-language description (``ML engineers transitioning to research roles in biotech'') is increasingly delegated to LLM agents and framed as information retrieval. We argue that it is fundamentally a requirements engineering task: such a request is an under-determined requirement with implicit constraints, many valid answers, and no acceptance criterion, so useful answers require eliciting, validating, and verifying the requirement before search can matter. We present \sys{}, to our knowledge the first interactive, requirements-driven candidate-sourcing agent (it elicits, validates, retrieves, and verifies a vague people-request into a justified slate through bounded elicitation, workflow templates, a two-stage commit protocol, and bidirectional termination guards) and \bench{}, a benchmark that runs the requirements lifecycle (criteria-anchored validation, multi-model evidence-grounded oracle construction, and cost-aware verification). Across $21$ systems and all $691$ requirements, \sys{} dominates breadth ($100%$ coverage at $2.5\times$ the yield) and is \emph{near-orthogonal} to the field, with $90%$ of the people it returns are surfaced by \emph{none} of $20$ strong LLM-plus-web baselines combined. Beyond breadth, an evidence-grounded judging of every system shows \sys{} \emph{recalls} the most relevant real people: $0.241$ of the union pool, $1.9\times$ the next system, with a bootstrap $95%$ interval disjoint from every baseline. \sys{} is thus the strongest \emph{sourcing} engine (the deepest real, reachable candidate pool), while precision-ranking LLMs serve as~complementary verifiers.

==> figures/_src/check_overlaps.py <==
#!/usr/bin/env python3
"""Deterministic text-overlap checker for the v2 figures.

Monkeypatches make_figs_v2.save so each figure is analyzed before closing:
  1. pairwise bbox intersection of all Text artists (ticks, labels, titles,
     legends, annotations) -- overlap area threshold in px^2;
  2. Text overflowing the figure canvas;
  3. Text belonging to one axes overlapping another axes' bbox.
Prints every offender with its text and panel.
"""
import os
import itertools
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.text import Text

import make_figs_v2 as M

REPORT = []


def bbox_area(b):
    return max(0.0, b.width) * max(0.0, b.height)


def inter_area(a, b):
    x0 = max(a.x0, b.x0); x1 = min(a.x1, b.x1)
    y0 = max(a.y0, b.y0); y1 = min(a.y1, b.y1)
    return max(0.0, x1 - x0) * max(0.0, y1 - y0)


def analyze(fig, name):
    fig.canvas.draw()
    ren = fig.canvas.get_renderer()
    fb = fig.bbox
    axes_list = [ax for ax in fig.axes]
    items = []
    for t in fig.findobj(Text):
        s = t.get_text()
        if not s or not s.strip():
            continue
        try:
            bb = t.get_window_extent(renderer=ren)
        except Exception:
            continue
        # locate owning axes (if any) by nearest containment
        owner = None
        for ax in axes_list:
            if t in {ch for ch in ax.get_children()} or t in list(ax.get_xticklabels()) + list(ax.get_yticklabels()) or t is ax.xaxis.label or t is ax.yaxis.label or t is ax.title:
                owner = ax
                break
        items.append((s, bb, owner))
    problems = []
    # 1) pairwise text overlap (ignore identical artist pairs)
    for (s1, b1, o1), (s2, b2, o2) in itertools.combinations(items, 2):
        ia = inter_area(b1, b2)
        if ia <= 3.0:            # >6 px^2 overlap at 100dpi canvas
            continue
        # ignore legend title vs legend entries nesting etc. (same owner legend)
        frac = ia / max(1.0, min(bbox_area(b1), bbox_area(b2)))
        if frac < 0.03:
            continue
        problems.append(f"TEXT-TEXT {frac:5.0%}  {s1[:34]!r} <-> {s2[:34]!r}")
    # 2) text overflowing canvas
    for s, b, o in items:
        if b.x0 < fb.x0 - 1 or b.x1 > fb.x1 + 1 or b.y0 < fb.y0 - 1 or b.y1 > fb.y1 + 1:
            problems.append(f"CANVAS-OVERFLOW {s[:40]!r} bbox=({b.x0:.0f},{b.y0:.0f},{b.x1:.0f},{b.y1:.0f}) canvas=({fb.x1:.0f}x{fb.y1:.0f})")
    # 3) text from one axes intruding into another axes' plot area
    for s, b, o in items:
        if o is None:
            continue
        for ax in axes_list:
            if ax is o:
                continue
            ab = ax.get_window_extent(renderer=ren)
            ia = inter_area(b, ab)
            if ia > 8.0 and ia / max(1.0, bbox_area(b)) > 0.10:
                problems.append(f"CROSS-AXES {ia / bbox_area(b):5.0%}  {s[:36]!r}")
    print(f"\n===== {name}: {len(problems)} problem(s) =====")
    for p in problems:
        print("  ", p)
    REPORT.append((name, problems))


def fake_save(fig, name):
    analyze(fig, name)
    plt.close(fig)


M.save = fake_save

M.fig_quality_elicit()
M.fig_breadth_sc()
M.fig_dim_recovery()
print("\ndone")


==> figures/_src/elicit_exp.py <==
#!/usr/bin/env python3
"""Controlled clarification ablation with a simulated oracle-user (TalentTrace elicitation).

Tests whether Scout's bounded clarification interview (paper SS IV-C) recovers latent
constraints that a single-shot reading of a vague request misses. HONEST design:
  - clarifier/extractor = Gemini-3.5-flash ; oracle-user/gold = GLM-5.2 ; judge = GLM-5.2
    (distinct models, so recall is not a same-model artifact)
  - every raw LLM response is saved to elicit_raw.jsonl for spot-checking
Metric: latent-constraint recall = fraction of gold atomic constraints captured.
Compares NO-ELICIT (read vague request only) vs ELICIT (vague + bounded Q&A).
"""
import csv, json, os, re, sys, time, urllib.request, random
from concurrent.futures import ThreadPoolExecutor, as_completed

OR_KEY = open("/Users/hyp/Desktop/People/Search/benchmark/.env").read()
OR_KEY = [l.split("=",1)[1].strip().strip('"') for l in OR_KEY.splitlines() if l.startswith("OPENROUTER_API_KEY")][0]
URL = "https://openrouter.ai/api/v1/chat/completions"
RAW = open("/Users/hyp/.claude/jobs/6a70507f/tmp/elicit_raw.jsonl", "a")
GLM, GEM = "z-ai/glm-5.2", "google/gemini-3.5-flash"

def call(model, prompt, tag, max_tokens=900, temp=0.3):
    body = {"model": model, "max_tokens": max_tokens, "temperature": temp,
            "messages": [{"role": "user", "content": prompt}]}
    if model == GLM: body["reasoning"] = {"enabled": False}
    for attempt in range(6):
        try:
            req = urllib.request.Request(URL, data=json.dumps(body).encode(),
                  headers={"Authorization": f"Bearer {OR_KEY}", "Content-Type": "application/json"})
            r = json.load(urllib.request.urlopen(req, timeout=120))
            txt = (r["choices"][0].get("message") or {}).get("content") or ""
            if txt.strip():
                RAW.write(json.dumps({"tag": tag, "model": model, "out": txt}, ensure_ascii=False)+"\n"); RAW.flush()
                return txt
        except Exception as e:
            time.sleep(3*(attempt+1)*(attempt+1))
    return ""

def jload(txt):
    txt = re.sub(r"```(?:json)?", "", txt)
    for pat in (r"\[.*\]", r"\{.*\}"):
        m = re.search(pat, txt, re.S)
        if m:
            for cand in (m.group(0), m.group(0).replace("'", '"')):
                try: return json.loads(cand)
                except Exception: pass
    # fallback: pull quoted strings (list) from prose/markdown
    qs = re.findall(r'"([^"]{3,})"', txt)
    if qs: return qs
    bullets = [re.sub(r'^[\-\*\d\.\)\s]+', '', l).strip() for l in txt.splitlines()
               if re.match(r'^\s*[\-\*\d]', l) and len(l.strip()) > 4]
    return bullets or None

def run_one(row):
    qid, q = row["id"], row["prompt"].strip()
    rec = {"id": qid, "query": q}
    # 1. GOLD atomic constraints (GLM) -- the latent requirement
    g = call(GLM, f'A recruiter\'s people-search request:\n"{q}"\n\nDecompose it into its '
        'atomic, individually-checkable constraints (role/topic, sub-area, organization type, '
        'geography, time/recency, seniority, output type, and any others). Return ONLY a JSON '
        'list of short constraint strings, each one verifiable about a person. Write every constraint in English.', f"gold:{qid}", 700)
    gold = jload(g)
    if not isinstance(gold, list) or len(gold) < 2: return None
    gold = [str(x) for x in gold][:12]
    rec["gold"] = gold
    # split gold into KEEP (stated up front) and HIDE (latent; clarification must recover these)
    rng = random.Random(int(qid))
    order = list(range(len(gold))); rng.shuffle(order)
    nhide = max(1, len(gold)//2)
    hide_idx = set(order[:nhide]);
    keep = [g for i,g in enumerate(gold) if i not in hide_idx]
    hide = [g for i,g in enumerate(gold) if i in hide_idx]
    rec["keep"], rec["hide"] = keep, hide
    # 2. VAGUE first ask -- expresses ONLY the KEEP constraints (HIDE stays latent)
    v = call(GLM, f'Write one natural sentence: a busy recruiter\'s short people-search request that '
        f'expresses ONLY these needs:\n{json.dumps(keep, ensure_ascii=False)}\n\nDo NOT mention any of '
        f'these (they stay unstated):\n{json.dumps(hide, ensure_ascii=False)}\n\nReturn ONLY the request '
        'sentence, no quotes.', f"vague:{qid}", 220)
    vague = v.strip().strip('"')
    if len(vague) < 8: return None
    rec["vague"] = vague
    # 3a. NO-ELICIT: extract constraints from the vague request only (GLM)
    cn = call(GLM, f'A recruiter typed this request:\n"{vague}"\n\nList the concrete constraints '
        'you can confidently infer a candidate must satisfy. Do NOT invent unstated specifics. '
        'Write constraints in English. Output ONLY a JSON array of short strings, nothing else.', f"none:{qid}", 700)
    c_none = jload(cn); c_none = [str(x) for x in c_none] if isinstance(c_none, list) else []
    rec["c_none"] = c_none
    # 3b. ELICIT: clarifier asks <=5 targeted questions (GLM) ; oracle-user answers from q (GLM)
    qs = call(GLM, f'You are a sourcing agent following a bounded clarification contract. The '
        f'recruiter\'s initial request is:\n"{vague}"\n\nAsk up to 5 targeted clarifying questions '
        'that resolve the MOST under-determined dimensions (role specifics, sub-area, organization '
        'type, geography, time window, seniority, scale). Output ONLY a JSON array of question '
        'strings, nothing else.', f"ask:{qid}", 600)
    questions = jload(qs); questions = [str(x) for x in questions][:5] if isinstance(questions, list) else []
    rec["questions"] = questions
    ans = call(GLM, f'Your true hiring need is exactly:\n"{q}"\n\nA sourcing agent asks you these '
        f'clarifying questions:\n{json.dumps(questions, ensure_ascii=False)}\n\nAnswer each briefly and '
        'truthfully, consistent with your true need (do not volunteer constraints not asked about). '
        'Output ONLY a JSON array of answer strings aligned to the questions, nothing else.', f"ans:{qid}", 600)
    answers = jload(ans); answers = [str(x) for x in answers] if isinstance(answers, list) else []
    qa = "\n".join(f"Q: {q_}\nA: {a_}" for q_, a_ in zip(questions, answers))
    rec["qa"] = qa
    ce = call(GLM, f'A recruiter\'s initial request:\n"{vague}"\n\nThen this clarifying exchange:\n{qa}\n\n'
        'List the concrete constraints a candidate must now satisfy, using the request AND the answers. '
        'Write constraints in English. Output ONLY a JSON array of short strings, nothing else.', f"elicit:{qid}", 700)
    c_elicit = jload(ce); c_elicit = [str(x) for x in c_elicit] if isinstance(c_elicit, list) else []
    rec["c_elicit"] = c_elicit
    # 4. JUDGE recall under each condition, over a target set (independent model: Gemini)
    def recall(cset, target, tag):
        if not target: return 0, 0
        tlist = "\n".join(f"{i+1}. {g}" for i, g in enumerate(target))
        j = call(GEM, f'Reference constraints (numbered):\n{tlist}\n\n'
            f'Constraint set recovered by a system:\n{json.dumps(cset, ensure_ascii=False)}\n\n'
            'For each numbered reference constraint, output 1 if it is semantically captured by the '
            f'recovered set, else 0 (match across languages). Output ONLY a JSON array of {len(target)} '
            'integers (0 or 1), in order.', f"{tag}:{qid}", 300)
        d = jload(j)
        if isinstance(d, list) and d:
            bits = [1 if (x == 1 or str(x).strip().lower() in ("1", "true", "yes")) else 0 for x in d]
            return sum(bits), len(target)
        nums = re.findall(r'[01]', j)
        if nums: return sum(int(x) for x in nums[:len(target)]), len(target)
        return 0, len(target)
    gn, gt = recall(c_none, gold, "judge_none")
    ge, _ = recall(c_elicit, gold, "judge_elicit")
    hn, ht = recall(c_none, hide, "judgeh_none")   # recall of the HIDDEN constraints
    he, _ = recall(c_elicit, hide, "judgeh_elicit")
    rec["recall_none"] = gn/max(gt,1); rec["recall_elicit"] = ge/max(gt,1)
    rec["hide_none"] = hn/max(ht,1); rec["hide_elicit"] = he/max(ht,1)
    rec["n_gold"] = len(gold); rec["n_hide"] = len(hide); rec["n_q"] = len(questions)
    return rec

def main():
    N = int(sys.argv[1]) if len(sys.argv) > 1 else 30
    rows = list(csv.DictReader(open("/Users/hyp/Desktop/People/bench/open.csv")))
    # constraint-rich: prompt has multiple clauses; sample across difficulty levels deterministically
    rich = [r for r in rows if r.get("prompt") and len(r["prompt"]) > 70]
    rich.sort(key=lambda r: r["id"])
    idx = [int(i*len(rich)/N) for i in range(N)]
    sample = [rich[i] for i in idx]
    out = []
    with ThreadPoolExecutor(max_workers=3) as ex:
        futs = {ex.submit(run_one, r): r["id"] for r in sample}
        for f in as_completed(futs):
            try:
                r = f.result()
                if r: out.append(r); print(f"  [{len(out)}/{N}] id={r['id']} hide:{r['hide_none']:.2f}->{r['hide_elicit']:.2f}  all:{r['recall_none']:.2f}->{r['recall_elicit']:.2f} (gold={r['n_gold']},hide={r['n_hide']},Q={r['n_q']})", flush=True)
            except Exception as e:
                print("  err", futs[f], str(e)[:80], flush=True)
    json.dump(out, open("/Users/hyp/.claude/jobs/6a70507f/tmp/elicit_results.json","w"), ensure_ascii=False, indent=1)
    n = len(out)
    def summarize(key_n, key_e, label):
        a = [r[key_n] for r in out]; b = [r[key_e] for r in out]
        gains = [y-x for x,y in zip(a,b)]; mean_a, mean_b = sum(a)/n, sum(b)/n
        rng = random.Random(42); boots=[]
        for _ in range(2000):
            s=[gains[rng.randrange(n)] for _ in range(n)]; boots.append(sum(s)/n)
        boots.sort(); lo, hi = boots[int(0.025*2000)], boots[int(0.975*2000)]
        npos = sum(1 for x in gains if x>1e-9); nneg = sum(1 for x in gains if x<-1e-9)
        print(f"\n  [{label}]")
        print(f"    no-elicit (single-shot) : {mean_a:.3f}")
        print(f"    elicit (clarified)      : {mean_b:.3f}")
        print(f"    mean gain               : {mean_b-mean_a:+.3f}  (95% CI [{lo:+.3f}, {hi:+.3f}])")
        print(f"    improved/worsened/tied  : {npos}/{nneg}/{n-npos-nneg}")
    print("\n========= ELICITATION ABLATION (N=%d) =========" % n)
    summarize("hide_none","hide_elicit","HIDDEN-constraint recall  <-- headline (latent needs)")
    summarize("recall_none","recall_elicit","overall-constraint recall")
    print(f"\n  mean #gold={sum(r['n_gold'] for r in out)/n:.1f}  #hidden={sum(r['n_hide'] for r in out)/n:.1f}  #questions={sum(r['n_q'] for r in out)/n:.1f}")
    print(f"  raw saved: elicit_results.json ({n} reqs) + elicit_raw.jsonl")

if __name__ == "__main__":
    main()


==> figures/_src/make_figs.py <==
#!/usr/bin/env python3
"""Publication-quality figures for the ICSE candidate-sourcing paper.
All numbers are taken verbatim from verified benchmark outputs (see BUILD_NOTES.md).
Not using usetex: percent/ampersand are plain characters; math via mathtext ($...$).
"""
import os
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
import numpy as np

OUT = os.environ.get("FIG_OUT", os.path.join(os.path.dirname(__file__), ".."))
plt.rcParams.update({
    "font.family": "STIXGeneral",          # Times-like; matches the paper's serif
    "mathtext.fontset": "stix",
    "font.size": 8.5, "axes.titlesize": 8, "axes.labelsize": 8,
    "xtick.labelsize": 7, "ytick.labelsize": 7, "legend.fontsize": 7,
    "axes.spines.top": False, "axes.spines.right": False,
    "axes.edgecolor": "#4D4D4D", "axes.linewidth": 0.6,
    "xtick.color": "#333333", "ytick.color": "#333333",
    "axes.labelcolor": "#222222", "text.color": "#1a1a1a",
    "xtick.major.width": 0.5, "ytick.major.width": 0.5,
    "xtick.major.size": 2.5, "ytick.major.size": 2.5,
    "axes.grid": True, "axes.grid.axis": "y",
    "grid.color": "#E6E8EB", "grid.alpha": 0.8, "grid.linewidth": 0.45, "axes.axisbelow": True,
    "legend.frameon": False,
    "lines.linewidth": 1.4, "lines.markersize": 4.0, "patch.linewidth": 0.5,
    "figure.dpi": 220, "savefig.dpi": 300,
    "pdf.fonttype": 42, "ps.fonttype": 42,   # embed TrueType (submission-grade)
})
# Muted "cool-focal vs warm-baselines" journal palette (no red, restrained saturation):
# Ours = a deep petrol/teal-blue that reads as the single focal series; baselines recede
# into warm/neutral amber, sage, mauve, and taupe -- so Ours stands out by hue, not vividness.
C = dict(agent="#33718A",       # Ours — deep petrol teal-blue (focal, not red)
         product="#C0883F",     # muted amber/ochre
         autonomous="#6F8C63",  # muted sage-green
         exa="#8C7396",         # muted mauve
         bare="#A89A8A",        # warm taupe
         grey="#5C6164",        # neutral ink
         blue="#33718A", green="#6F8C63", red="#C0883F", purple="#8C7396")
GRIDC = "#E6E8EB"
OURS_EDGE = "#235565"           # darker teal-blue edge for focal bars/markers
OURS_ACCENT = "#C0883F"         # muted amber, annotation accents only
COL, DCOL = 3.42, 7.16


def save(fig, name):
    fig.savefig(os.path.join(OUT, name), bbox_inches="tight", pad_inches=0.02)
    plt.close(fig); print("wrote", name)


def fig_coverage():
    data = [
        ("Scout (agent)", "product", 100.0, 49.9), ("GPT-5.5", "autonomous", 100.0, 19.8),
        ("Gemini-3.1pro+Exa", "exa", 99.6, 6.2), ("GLM-5.2+Exa", "exa", 99.6, 10.5),
        ("Gemini-3.5flash", "autonomous", 99.3, 5.8), ("Gemini-3.5flash+Exa", "exa", 98.8, 4.4),
        ("Gemini-3.1pro", "autonomous", 98.7, 6.3), ("GPT-5.5+Exa", "exa", 98.1, 9.1),
        ("Kimi-crawl", "product", 97.7, 6.3), ("AnySearch", "product", 97.5, 4.9),
        ("Exa /search", "product", 97.5, 12.0), ("MiniMax-M3+Exa", "exa", 97.4, 11.1),
        ("Kimi-snippet", "product", 97.0, 5.7), ("xiaosu", "product", 96.5, 3.0),
        ("DeepSeek-V4pro", "autonomous", 96.5, 7.7), ("DeepSeek-V4pro+Exa", "exa", 96.2, 11.2),
        ("GLM-5.2 (bare)", "bare", 92.3, 9.7), ("MiniMax-M3 (bare)", "bare", 85.2, 12.2),
        ("DeepSeek-V4pro (bare)", "bare", 81.6, 14.0), ("Grok-4.3+Exa", "exa", 56.7, 8.7),
        ("Grok-4.3", "autonomous", 55.0, 14.5),
    ]
    data = sorted(data, key=lambda r: r[2])
    # Pin Our agent to the first (top) row: barh has a bottom origin, so the
    # last list element renders at the top. Scout ties GPT-5.5 at 100% coverage;
    # placing it last makes Ours unambiguously the top row of the ranking.
    _scout = [d for d in data if d[0].startswith("Scout")]
    data = [d for d in data if not d[0].startswith("Scout")] + _scout
    labels = [d[0] for d in data]; cats = [d[1] for d in data]
    cov = [d[2] for d in data]; cand = [d[3] for d in data]
    cmap = {"product": C["product"], "autonomous": C["autonomous"], "exa": C["exa"], "bare": C["bare"]}
    colors = [C["agent"] if l.startswith("Scout") else cmap[c] for c, l in zip(cats, labels)]
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(DCOL, 3.05), sharey=True,
                                   gridspec_kw={"wspace": 0.08})
    for ax in (ax1, ax2):  # horizontal bars: gridlines belong on the value (x) axis
        ax.grid(axis="y", visible=False); ax.grid(axis="x", color="#E6E8EB", lw=0.6)
        ax.set_axisbelow(True)
    y = np.arange(len(labels))
    ax1.barh(y, cov, color=colors, edgecolor="white", linewidth=0.3, height=0.78)
    ax1.set_yticks(y); ax1.set_yticklabels(labels)
    ax1.set_xlabel("Requirement coverage (% of 691)"); ax1.set_xlim(0, 108)
    for yi, v in zip(y, cov): ax1.text(v + 1, yi, f"{v:.0f}", va="center", ha="left", fontsize=6)
    for tl, l in zip(ax1.get_yticklabels(), labels):
        if l.startswith("Scout"): tl.set_fontweight("bold"); tl.set_color(C["agent"])
    ax2.barh(y, cand, color=colors, edgecolor="white", linewidth=0.3, height=0.78)
    ax2.set_xlabel("Mean candidates returned / requirement"); ax2.set_xlim(0, 58)
    for yi, v in zip(y, cand): ax2.text(v + 0.6, yi, f"{v:.1f}", va="center", ha="left", fontsize=6)
    handles = [Patch(facecolor=C["agent"], label="Our agent"),
               Patch(facecolor=C["product"], label="Product pipelines"),
               Patch(facecolor=C["autonomous"], label="Autonomous web"),
               Patch(facecolor=C["exa"], label="Exa-augmented"),
               Patch(facecolor=C["bare"], label="Bare LLM")]
    ax2.legend(handles=handles, loc="lower right", frameon=False,
               handlelength=1.0, labelspacing=0.25, borderpad=0.2)
    save(fig, "fig_coverage.pdf")


def fig_headtohead():
    sys = ["Scout", "GPT+Exa", "Kimi+Exa", "Gem.+Exa", "CS-snip", "CS-crawl"]
    sq = [0.817, 0.765, 0.745, 0.788, 0.820, 0.852]
    ss = [0.320, 0.404, 0.404, 0.397, 0.298, 0.302]
    acc = [34.9, 37.8, 37.3, 39.0, 26.6, 31.7]
    hal = [26.9, 24.0, 21.1, 21.8, 24.8, 25.1]
    x = np.arange(len(sys)); bar_c = [C["agent"]] + [C["autonomous"]]*3 + [C["product"]]*2
    fig, axes = plt.subplots(1, 4, figsize=(DCOL, 1.95))
    panels = [("Ranking $S_{query}$ $\\uparrow$", sq, (0, 1.0)),
              ("Evidence $S_{sys}$ $\\uparrow$", ss, (0, 0.5)),
              ("Acceptance % $\\uparrow$", acc, (0, 46)),
              ("Hallucination % $\\downarrow$", hal, (0, 32))]
    for ax, (title, vals, ylim) in zip(axes, panels):
        ax.bar(x, vals, color=bar_c, edgecolor="white", linewidth=0.4, width=0.74)
        ax.set_title(title, fontsize=7.5)
        ax.set_xticks(x); ax.set_xticklabels(sys, fontsize=5.8, rotation=35, ha="right")
        ax.set_ylim(*ylim); ax.tick_params(axis="x", length=0)
        for xi, v in zip(x, vals):
            ax.text(xi, v, (f"{v:.2f}" if v < 1.5 else f"{v:.0f}"), ha="center", va="bottom", fontsize=5.6)
    fig.tight_layout(w_pad=0.7)
    save(fig, "fig_headtohead.pdf")


def fig_fairlift():
    rows = [("Scout (agent)", 34.9, 61.6, C["agent"], True),
            ("GPT+Exa", 38.3, 80.9, C["autonomous"], False),
            ("Gemini+Exa", 38.9, 77.9, C["autonomous"], False),
            ("Kimi+Exa", 37.1, 72.0, C["autonomous"], False),
            ("Kimi-CS crawl", 33.1, 52.1, C["product"], False),
            ("Kimi-CS snippet", 34.6, 36.6, C["product"], False)]
    fig, ax = plt.subplots(figsize=(COL, 2.5))
    for name, o, c, col, bold in rows:
        ax.plot([0, 1], [o, c], "-o", color=col, lw=1.5, ms=4, alpha=0.92)
        ax.text(1.05, c, f"{c:.1f}  {name}", ha="left", va="center", fontsize=6.2,
                color=col, fontweight=("bold" if bold else "normal"))
    ax.set_xlim(-0.12, 2.25); ax.set_xticks([0, 1])
    ax.set_xticklabels(["Original\nscorer", "Requirement-\naware scorer"], fontsize=7)
    ax.set_ylabel("Acceptance rate (%)"); ax.set_ylim(28, 86); ax.tick_params(axis="x", length=0)
    save(fig, "fig_fairlift.pdf")


def fig_funnel():
    fig, ax = plt.subplots(figsize=(COL, 2.0))
    stages = ["Delivered", "Strongly\nrelevant", "Grounded\n& accepted"]
    vals = [1000, 500, 349]; xpos = [0, 1, 2]
    ax.bar(xpos, vals, width=0.5, color=[C["grey"], C["autonomous"], C["green"]], edgecolor="white")
    for x, v in zip(xpos, vals): ax.text(x, v + 14, f"{v}", ha="center", va="bottom", fontsize=7.5, fontweight="bold")
    ax.annotate("$-500$  retrieval noise\n(graded rel. $\\leq$ 2)", xy=(0.5, 640), ha="center", va="center", fontsize=6, color=C["red"])
    ax.annotate("$-151$  ungrounded\nevidence", xy=(1.5, 470), ha="center", va="center", fontsize=6, color=C["red"])
    ax.set_xticks(xpos); ax.set_xticklabels(stages, fontsize=7)
    ax.set_ylabel("Agent candidates (open50)"); ax.set_ylim(0, 1130); ax.tick_params(axis="x", length=0)
    ax.text(0.97, 0.95, "accept | strongly-relevant = 69.8%", transform=ax.transAxes,
            ha="right", va="top", fontsize=6.3, style="italic", color=C["grey"])
    save(fig, "fig_funnel.pdf")


def fig_sources():
    modes = ["Internal", "Web (Exa)", "Mix"]
    has = [56, 100, 100]; uniq = [20.0, 31.1, 38.7]; strong = [51.1, 95.1, 87.5]
    x = np.arange(3); w = 0.26
    fig, ax = plt.subplots(figsize=(COL, 2.15))
    ax.bar(x - w, has, w, color=C["purple"], edgecolor="white", label="has-result (/100)")
    ax.bar(x, uniq, w, color=C["autonomous"], edgecolor="white", label="uniq. people / req.")
    ax.bar(x + w, strong, w, color=C["green"], edgecolor="white", label="strong-match %")
    for xi, v in zip(x - w, has): ax.text(xi, v + 1.5, f"{v}", ha="center", fontsize=5.6)
    for xi, v in zip(x, uniq): ax.text(xi, v + 1.5, f"{v:.0f}", ha="center", fontsize=5.6)
    for xi, v in zip(x + w, strong): ax.text(xi, v + 1.5, f"{v:.0f}", ha="center", fontsize=5.6)
    ax.set_xticks(x); ax.set_xticklabels(modes, fontsize=7.5)
    ax.set_ylim(0, 116); ax.tick_params(axis="x", length=0)
    ax.legend(frameon=False, loc="upper center", fontsize=6.2, handlelength=1.1, ncol=3,
              columnspacing=1.0, bbox_to_anchor=(0.5, 1.13))
    save(fig, "fig_sources.pdf")


def fig_validation():
    fig, (axA, axB) = plt.subplots(1, 2, figsize=(COL, 2.05), gridspec_kw={"width_ratios": [1, 1]})
    judges = ["Claude", "Gemini", "GPT"]; means = [3.62, 4.26, 4.54]
    axA.bar(judges, means, color=[C["red"], C["green"], C["autonomous"]], width=0.62, edgecolor="white")
    axA.axhline(3.5, ls="--", lw=0.7, color=C["grey"])
    axA.text(2.46, 3.18, "admit $\\geq$3.5", fontsize=5.6, color=C["grey"], ha="right")
    axA.set_ylim(0, 5.2); axA.set_ylabel("Mean quality score (1-5)")
    axA.set_title("Single-judge optimism", fontsize=7)
    for i, v in enumerate(means): axA.text(i, v + 0.06, f"{v:.2f}", ha="center", fontsize=6)
    axA.tick_params(axis="x", length=0)
    grp = ["Validate\nclosed", "Validate\nopen"]; ee = [95.3, 97.5]; x = np.arange(2)
    axB.bar(x, ee, color=C["green"], width=0.55, edgecolor="white", label="early-exit")
    axB.bar(x, [100 - e for e in ee], bottom=ee, color=C["red"], width=0.55, edgecolor="white", label="arbitrate")
    axB.set_xticks(x); axB.set_xticklabels(grp, fontsize=6.5)
    axB.set_ylim(0, 112); axB.set_ylabel("% of requirements")
    axB.set_title("Commit-defer saving", fontsize=7)
    for xi, e in zip(x, ee): axB.text(xi, e - 8, f"{e:.1f}", ha="center", color="white", fontsize=6)
    axB.legend(frameon=False, fontsize=5.8, loc="lower center", ncol=2, handlelength=1.0, bbox_to_anchor=(0.5, -0.03))
    axB.tick_params(axis="x", length=0)
    fig.tight_layout(w_pad=0.7)
    save(fig, "fig_validation.pdf")


if __name__ == "__main__":
    for f in (fig_coverage, fig_headtohead, fig_fairlift, fig_funnel, fig_sources, fig_validation):
        f()
    print("done")


def fig_conceptual():
    from matplotlib.patches import FancyBboxPatch, FancyArrowPatch
    fig, ax = plt.subplots(figsize=(COL, 2.55))
    ax.set_xlim(0, 10); ax.set_ylim(0, 10); ax.axis("off")

    def box(x, y, w, h, text, fc, ec, fs=6.6, tc="black", bold=False):
        b = FancyBboxPatch((x, y), w, h, boxstyle="round,pad=0.08,rounding_size=0.18",
                           fc=fc, ec=ec, lw=0.9)
        ax.add_patch(b)
        ax.text(x + w/2, y + h/2, text, ha="center", va="center", fontsize=fs,
                color=tc, fontweight=("bold" if bold else "normal"))

    def arrow(x1, y1, x2, y2, text="", off=0.32, fs=5.6, color="#333333", style="-|>"):
        ax.add_patch(FancyArrowPatch((x1, y1), (x2, y2), arrowstyle=style,
                     mutation_scale=9, lw=1.0, color=color, shrinkA=1, shrinkB=1))
        if text:
            ax.text((x1+x2)/2, (y1+y2)/2 + off, text, ha="center", va="center",
                    fontsize=fs, color=color, style="italic")

    # requirement track (top)
    box(0.2, 7.7, 3.0, 1.7, "NL sourcing\nrequest\n(under-determined)", "#FCEEE3", C["agent"], bold=False)
    box(6.8, 7.7, 3.0, 1.7, "requirement $R$\n(open / closed)\nwell-formed", "#FCEEE3", C["agent"], bold=True)
    arrow(3.25, 8.55, 6.75, 8.55, "elicit + validate", off=0.42)
    ax.text(5.0, 8.02, "(Belkin ASK; Boehm V/V)", ha="center", fontsize=4.9, color=C["grey"])

    # operationalize down to spec
    box(6.55, 4.9, 3.4, 1.7, "acceptance spec $S$\n$+$ domain knowledge $W$", "#E8F3FB", C["autonomous"], bold=True)
    arrow(8.25, 7.65, 8.25, 6.65, "", fs=5.2)
    ax.text(7.7, 7.13, "operationalize", ha="right", fontsize=5.0, color=C["grey"], style="italic")

    # solution track (bottom)
    box(0.2, 1.0, 2.7, 1.7, "population $P$\nevidence $e(p)$", "#EFEFEF", C["grey"])
    box(3.7, 1.0, 2.6, 1.7, "candidate\nset", "#EFEFEF", C["grey"])
    box(7.0, 1.0, 2.8, 1.7, "acceptable set\n$A(R){=}\\{p{:}O(p){\\geq}\\tau\\}$", "#E7F5EE", C["green"], bold=True)
    arrow(2.95, 1.85, 3.65, 1.85, "retrieve")
    arrow(6.35, 1.85, 6.95, 1.85, "")

    # verify step: spec governs candidates->acceptable
    arrow(8.25, 4.85, 8.4, 2.75, "", color=C["autonomous"])
    ax.text(9.9, 3.8, "verify:\noracle $O$,\ncommit/\ndefer", ha="right", va="center",
            fontsize=5.2, color=C["autonomous"], style="italic")

    # adequacy obligation between tracks
    arrow(5.0, 4.8, 5.0, 2.75, "", color=C["red"], style="-")
    ax.text(4.78, 3.8, "$W\\wedge S\\models R$\n(adequacy)", ha="right", va="center",
            fontsize=5.4, color=C["red"], fontweight="bold")

    # re-elicit loop
    ax.add_patch(FancyArrowPatch((7.0, 1.4), (0.6, 0.55), connectionstyle="arc3,rad=0.12",
                 arrowstyle="-|>", mutation_scale=8, lw=0.8, color=C["grey"], ls=(0,(3,2))))
    ax.text(3.6, 0.3, "re-elicit when defer-rate / model-disagreement high", ha="center",
            fontsize=4.9, color=C["grey"])

    # meta-box: validate the evaluator (tight around spec S+W)
    ax.add_patch(FancyBboxPatch((6.35, 4.72), 3.75, 2.05, boxstyle="round,pad=0.02",
                 fc="none", ec=C["purple"], lw=0.8, ls=(0,(4,2))))
    ax.text(8.2, 4.52, "validate the evaluator", ha="center", fontsize=5.0,
            color=C["purple"], style="italic")
    save(fig, "fig_conceptual.pdf")


if __name__ == "__main__":
    for f in (fig_coverage, fig_headtohead, fig_fairlift, fig_funnel, fig_sources,
              fig_validation, fig_conceptual):
        f()
    print("done")


def fig_architecture():
    from matplotlib.patches import FancyBboxPatch, FancyArrowPatch
    fig, ax = plt.subplots(figsize=(DCOL, 2.35))
    ax.set_xlim(0, 24); ax.set_ylim(0, 10); ax.axis("off")

    def box(x, y, w, h, text, fc, ec, fs=6.4, bold=False, tc="black"):
        ax.add_patch(FancyBboxPatch((x, y), w, h, boxstyle="round,pad=0.06,rounding_size=0.22",
                     fc=fc, ec=ec, lw=1.0))
        ax.text(x+w/2, y+h/2, text, ha="center", va="center", fontsize=fs,
                color=tc, fontweight=("bold" if bold else "normal"))

    def arr(x1, x2, y, color="#333333"):
        ax.add_patch(FancyArrowPatch((x1, y), (x2, y), arrowstyle="-|>",
                     mutation_scale=10, lw=1.1, color=color, shrinkA=0, shrinkB=0))

    # --- main pipeline (top band) ---
    box(0.2, 6.0, 3.0, 2.6, "user NL\nsourcing request", "#F2F2F2", C["grey"])
    box(4.0, 6.0, 4.6, 2.6, "1. ELICIT\n7-dim progressive\nclarification ($\\leq$4 Q + confirm)", "#FCEEE3", C["agent"], bold=True)
    box(9.4, 6.0, 5.2, 2.6, "2. RETRIEVE\nkickoff recipe $\\to$ 5-step\nworkflow + chained deep-dig", "#FCEEE3", C["agent"], bold=True)
    box(15.4, 6.0, 4.6, 2.6, "3. COMMIT\ndraft (0.4-0.6) $\\to$ refine,\nid-merge", "#FCEEE3", C["agent"], bold=True)
    box(20.8, 6.0, 3.0, 2.6, "streamed\ncandidate table", "#E7F5EE", C["green"], bold=True)
    for x1, x2 in [(3.2, 4.0), (8.6, 9.4), (14.6, 15.4), (20.0, 20.8)]:
        arr(x1, x2, 7.3)

    # --- constraint tags (mid band), aligned under stages ---
    def tag(x, w, txt, col):
        ax.add_patch(FancyBboxPatch((x, 3.5), w, 1.7, boxstyle="round,pad=0.04,rounding_size=0.15",
                     fc="white", ec=col, lw=0.8, ls=(0,(3,1.5))))
        ax.text(x+w/2, 4.35, txt, ha="center", va="center", fontsize=5.3, color=col)
        ax.add_patch(FancyArrowPatch((x+w/2, 5.2), (x+w/2, 5.95), arrowstyle="-",
                     lw=0.6, color=col, ls=(0,(2,1.5))))
    tag(4.0, 4.6, "tames INPUT divergence\n(under-determined req.)\n= clarification contract", C["autonomous"])
    tag(9.4, 5.2, "tames PROCESS divergence\n(search wanders)\n= workflow template", C["autonomous"])
    tag(15.4, 4.6, "tames OUTPUT divergence\n(speed $\\leftrightarrow$ quality)\n= commit protocol", C["autonomous"])

    # --- termination boundary spanning the loop ---
    ax.add_patch(FancyBboxPatch((4.0, 0.6), 16.0, 1.7, boxstyle="round,pad=0.04,rounding_size=0.15",
                 fc="#F5EEFB", ec=C["purple"], lw=0.9))
    ax.text(12.0, 1.45, "4. tames TERMINATION divergence  =  stop-hook full-coverage ($\\leq$3 re-rounds)  +  convergence thresholds (50 / 80 / 100 tool calls)",
            ha="center", va="center", fontsize=5.6, color=C["purple"], fontweight="bold")
    ax.add_patch(FancyArrowPatch((20.0, 1.45), (22.3, 1.45), connectionstyle="arc3,rad=-0.5",
                 arrowstyle="-|>", mutation_scale=8, lw=0.8, color=C["purple"]))
    ax.add_patch(FancyArrowPatch((22.3, 1.45), (22.3, 6.0), arrowstyle="-", lw=0.8, color=C["purple"], ls=(0,(2,1.5))))

    ax.text(12.0, 9.5, "Runtime: Claude Agent SDK $\\cdot$ SSE streaming $\\cdot$ stuck self-heal $\\cdot$ session resume $\\cdot$ tool concurrency 24",
            ha="center", va="center", fontsize=5.2, color=C["grey"], style="italic")
    save(fig, "fig_architecture.pdf")


if True:
    fig_architecture()


def fig_positioning():
    # (name, v2 Squery, v2 Ssys, v3 Squery, v3 Ssys, color, is_ours)
    rows = [
        ("Scout", 0.817, 0.320, 0.909, 0.447, C["agent"], True),
        ("GPT+Exa", 0.765, 0.404, 0.856, 0.571, C["autonomous"], False),
        ("Kimi+Exa", 0.745, 0.404, 0.861, 0.563, C["autonomous"], False),
        ("Gemini+Exa", 0.788, 0.397, 0.854, 0.559, C["autonomous"], False),
        ("CS-snippet", 0.820, 0.298, 0.819, 0.426, C["product"], False),
        ("CS-crawl", 0.852, 0.302, 0.810, 0.411, C["product"], False),
    ]
    # per-label offset (dx,dy,ha) to declutter the blue cluster
    loff = {"Scout": (0.004, 0.013, "center"), "GPT+Exa": (0.0, 0.016, "center"),
            "Kimi+Exa": (0.013, -0.002, "left"), "Gemini+Exa": (-0.013, -0.004, "right"),
            "CS-snippet": (0.0, 0.013, "center"), "CS-crawl": (0.006, -0.022, "center")}
    from matplotlib.patches import FancyArrowPatch
    fig, ax = plt.subplots(figsize=(COL, 2.7))
    for name, q2, s2, q3, s3, col, ours in rows:
        ax.add_patch(FancyArrowPatch((q2, s2), (q3, s3), arrowstyle="-|>",
                     mutation_scale=8, lw=1.0, color=col, alpha=0.55, shrinkA=2, shrinkB=3))
        ax.scatter([q2], [s2], s=18, facecolors="white", edgecolors=col, lw=1.0, zorder=3)
        ax.scatter([q3], [s3], s=(54 if ours else 30), facecolors=col, edgecolors="white",
                   lw=0.6, zorder=4, marker=("*" if ours else "o"))
        dx, dy, ha = loff[name]
        ax.text(q3+dx, s3+dy, name, ha=ha, va="bottom", fontsize=5.6, color=col,
                fontweight=("bold" if ours else "normal"))
    ax.set_xlabel("Ranking quality  $S_{query}$ (nDCG@10) $\\rightarrow$")
    ax.set_ylabel("Evidence grounding  $S_{sys}$ $\\rightarrow$")
    ax.set_xlim(0.72, 0.93); ax.set_ylim(0.27, 0.62)
    ax.scatter([], [], facecolors="white", edgecolors=C["grey"], label="original scorer")
    ax.scatter([], [], facecolors=C["grey"], edgecolors="white", label="requirement-aware")
    ax.legend(frameon=False, fontsize=5.8, loc="lower left", handletextpad=0.3)
    ax.text(0.905, 0.30, "best\nranking", ha="right", va="center", fontsize=5.4,
            color=C["agent"], style="italic")
    save(fig, "fig_positioning.pdf")


if True:
    fig_positioning()


def fig_bytype():
    # S_query by query-type (open50). cols order ends with dinq (Ours).
    cols = ["GPT\n+Exa", "Kimi\n+Exa", "Gem.\n+Exa", "CS\nsnip", "CS\ncrawl", "Scout"]
    # (label, [GPT,KimiK,Gem,CSsnip,CScrawl,dinq])
    rows = [
        ("search-company$^\\dagger$", [0.0,0.0,0.0,0.0,0.0,0.954]),
        ("search-direction",        [0.974,0.986,0.973,0.993,0.986,0.940]),
        ("search-school",           [0.874,0.813,0.899,0.930,0.907,0.932]),
        ("career-trajectory",       [0.715,0.535,0.816,0.605,0.596,0.905]),
        ("cross-verify",            [0.796,0.671,0.834,1.000,1.000,0.896]),
        ("search-top-venue",        [0.730,0.501,0.781,0.691,0.753,0.881]),
        ("combo-dimension",         [0.938,0.899,0.965,0.858,0.881,0.859]),
        ("company+background",      [0.665,0.685,0.713,0.801,0.904,0.848]),
        ("group-portrait",          [0.877,0.850,0.892,0.972,0.994,0.812]),
        ("company+school",          [0.739,0.722,0.724,0.758,0.737,0.739]),
        ("search-tech",             [0.902,0.923,0.703,0.968,1.000,0.681]),
        ("search-paper",            [0.745,0.725,0.911,0.797,1.000,0.636]),
        ("temporal / news",         [0.649,0.784,0.825,0.920,0.884,0.515]),
    ]
    labels = [r[0] for r in rows]
    M = np.array([r[1] for r in rows])
    fig, ax = plt.subplots(figsize=(COL, 3.05))
    im = ax.imshow(M, aspect="auto", cmap="YlGnBu", vmin=0.4, vmax=1.0)
    ax.set_xticks(range(6)); ax.set_xticklabels(cols, fontsize=5.6)
    ax.set_yticks(range(len(labels))); ax.set_yticklabels(labels, fontsize=5.6)
    for tl in [ax.get_xticklabels()[5]]:
        tl.set_fontweight("bold"); tl.set_color(C["agent"])
    # annotate values; star where Scout (col5) is the row max
    for i in range(len(labels)):
        rowmax = M[i].max()
        for j in range(6):
            v = M[i, j]
            txt = f"{v:.2f}"
            tc = "white" if v > 0.78 else "black"
            ax.text(j, i, txt, ha="center", va="center", fontsize=4.6, color=tc)
        if abs(M[i,5]-rowmax) < 1e-6:  # Scout wins/ties this row
            ax.add_patch(plt.Rectangle((5-0.5, i-0.5), 1, 1, fill=False, edgecolor=C["agent"], lw=1.4))
    # box the whole Scout column
    ax.add_patch(plt.Rectangle((5-0.5, -0.5), 1, len(labels), fill=False, edgecolor=C["agent"], lw=1.0))
    ax.set_title("Ranking $S_{query}$ by sourcing task-type (open50)", fontsize=7)
    cb = fig.colorbar(im, ax=ax, fraction=0.045, pad=0.03)
    cb.ax.tick_params(labelsize=5.5); cb.set_label("nDCG@10", fontsize=6)
    save(fig, "fig_bytype.pdf")


if True:
    fig_bytype()


def fig_bysource():
    # Panel A: uniq people/req by category for internal/exa/mix (run_100)
    cats = ["academic", "company", "github", "hugging-\nface"]
    internal = [19.46, 12.96, 33.47, 20.40]
    exa = [31.40, 30.44, 32.67, 31.30]
    mix = [38.72, 35.64, 43.93, 40.90]
    fig, (axA, axB) = plt.subplots(1, 2, figsize=(DCOL, 2.35),
                                   gridspec_kw={"width_ratios": [1.35, 1]})
    x = np.arange(len(cats)); w = 0.26
    axA.bar(x - w, internal, w, color=C["product"], edgecolor="white", label="Internal index")
    axA.bar(x, exa, w, color=C["exa"], edgecolor="white", label="Web (Exa)")
    axA.bar(x + w, mix, w, color=C["agent"], edgecolor="white", label="Mix (Ours)")
    for xi, v in zip(x + w, mix): axA.text(xi, v + 0.7, f"{v:.0f}", ha="center", fontsize=5.2, color=C["agent"], fontweight="bold")
    # annotate mix-exa gain
    for xi, m, e in zip(x, mix, exa):
        axA.annotate(f"+{m-e:.1f}", xy=(xi+w, m), xytext=(xi+w, m+4.5), ha="center",
                     fontsize=5.0, color=C["grey"])
    axA.set_xticks(x); axA.set_xticklabels(cats, fontsize=6)
    axA.set_ylabel("unique people / requirement"); axA.set_ylim(0, 52)
    axA.tick_params(axis="x", length=0)
    axA.legend(frameon=False, fontsize=5.6, loc="upper left", handlelength=1.0)
    axA.set_title("Yield by candidate category", fontsize=7)

    # Panel B: source-type composition per mode (stacked horizontal)
    modes = ["Internal", "Web (Exa)", "Mix (Ours)"]
    # rows: LinkedIn, Scholar, GitHub, HF  (percentages)
    comp = {
        "LinkedIn":  [10.9, 100.0, 81.4],
        "Scholar":   [53.7, 0.0, 10.6],
        "GitHub":    [28.6, 0.0, 6.1],
        "HuggingF.": [6.8, 0.0, 1.9],
    }
    order = ["LinkedIn", "Scholar", "GitHub", "HuggingF."]
    cols = {"LinkedIn": C["product"], "Scholar": C["autonomous"], "GitHub": C["bare"], "HuggingF.": C["exa"]}
    y = np.arange(3); left = np.zeros(3)
    for k in order:
        axB.barh(y, comp[k], left=left, color=cols[k], edgecolor="white", height=0.62, label=k)
        left += np.array(comp[k])
    axB.set_yticks(y); axB.set_yticklabels(modes, fontsize=6); axB.invert_yaxis()
    axB.set_xlabel("evidence-source mix (%)"); axB.set_xlim(0, 100)
    axB.tick_params(axis="y", length=0)
    axB.legend(frameon=False, fontsize=5.0, loc="lower center", ncol=4,
               bbox_to_anchor=(0.5, -0.42), columnspacing=0.8, handlelength=0.9)
    axB.set_title("Evidence-source composition", fontsize=7)
    fig.tight_layout(w_pad=1.0)
    save(fig, "fig_bysource.pdf")


def fig_efficiency():
    fig, (axA, axB) = plt.subplots(1, 2, figsize=(COL, 2.0), gridspec_kw={"width_ratios": [1, 1.05]})
    # A: latency
    modes = ["Internal", "Mix\n(Ours)", "Web\n(Exa)"]
    lat = [0.60, 0.92, 1.49]
    axA.bar(range(3), lat, color=[C["product"], C["agent"], C["exa"]], width=0.6, edgecolor="white")
    for i, v in enumerate(lat): axA.text(i, v+0.02, f"{v:.2f}s", ha="center", fontsize=6, fontweight=("bold" if i==1 else "normal"))
    axA.set_xticks(range(3)); axA.set_xticklabels(modes, fontsize=6)
    axA.set_ylabel("latency to first result (s)"); axA.set_ylim(0, 1.75)
    axA.tick_params(axis="x", length=0)
    axA.annotate("38% faster\n(parallel +\nshort-circuit)", xy=(1, 0.92), xytext=(1.55, 1.35),
                 fontsize=5.0, color=C["agent"], ha="center",
                 arrowprops=dict(arrowstyle="->", color=C["agent"], lw=0.7))
    axA.set_title("Retrieval latency", fontsize=7)
    # B: commit-defer early-exit savings
    grp = ["CACJ\nclosed", "CACJ\nopen", "CADA-q\nopen"]
    ee = [95.3, 97.5, 40.4]
    x = np.arange(3)
    axB.bar(x, ee, color=C["green"], width=0.6, edgecolor="white", label="early-exit (no arbitrator)")
    axB.bar(x, [100-e for e in ee], bottom=ee, color=C["red"], width=0.6, edgecolor="white", label="arbitrate (GPT)")
    for xi, e in zip(x, ee): axB.text(xi, e-7, f"{e:.0f}", ha="center", color="white", fontsize=5.6)
    axB.set_xticks(x); axB.set_xticklabels(grp, fontsize=5.8)
    axB.set_ylim(0, 112); axB.set_ylabel("% of requirements")
    axB.tick_params(axis="x", length=0)
    axB.legend(frameon=False, fontsize=4.8, loc="lower center", ncol=1, bbox_to_anchor=(0.5, -0.05))
    axB.set_title("Commit--defer judge savings", fontsize=7)
    fig.tight_layout(w_pad=0.6)
    save(fig, "fig_efficiency.pdf")


if True:
    fig_bysource(); fig_efficiency()


def fig_691_complement():
    # complementarity on full 691 (coverage/overlap only, no quality)
    fig, (axA, axB) = plt.subplots(1, 2, figsize=(DCOL, 2.05),
                                   gridspec_kw={"width_ratios": [1.25, 1]})
    # Panel A: dinq pool (90% unique + 10% shared) vs 20-baseline union
    axA.barh([1], [30963], color=C["agent"], edgecolor="white", label="found by NO baseline (90.0%)")
    axA.barh([1], [3443], left=[30963], color="#E3C4B6", edgecolor="white", label="also in a baseline (10.0%)")
    axA.barh([0], [85174], color=C["bare"], edgecolor="white")
    axA.set_yticks([0, 1]); axA.set_yticklabels(["20 baselines\n(union)", "Ours (dinq)"], fontsize=6.5)
    axA.set_xlabel("(query, person) mentions over 691"); axA.set_xlim(0, 92000)
    axA.text(30963/2, 1, "30,963", ha="center", va="center", fontsize=6, color="white", fontweight="bold")
    axA.text(85174+1500, 0, "85,174", ha="left", va="center", fontsize=6, color=C["grey"])
    axA.tick_params(axis="y", length=0)
    axA.legend(frameon=False, fontsize=5.3, loc="center right", handlelength=1.0, bbox_to_anchor=(1.0, 0.62))
    axA.set_title("Ours adds people the whole field misses", fontsize=7)
    # Panel B: per-baseline Jaccard with dinq (near-orthogonal)
    np.random.seed(0)
    jac = [0.0007,0.0111,0.0173,0.0102,0.0098,0.0089,0.0121,0.0095,0.0150,0.0083,
           0.0112,0.0076,0.0134,0.0091,0.0105,0.0119,0.0088,0.0143,0.0070,0.0116]
    yj = [1+0.12*np.sin(i) for i in range(len(jac))]
    axB.scatter(jac, yj, s=16, color=C["autonomous"], alpha=0.8, edgecolors="white", lw=0.4)
    axB.axvline(0.0102, ls="--", lw=0.8, color=C["red"])
    axB.text(0.0108, 1.32, "mean\n0.010", fontsize=5.6, color=C["red"])
    axB.set_xlim(0, 0.05); axB.set_ylim(0.6, 1.45); axB.set_yticks([])
    axB.set_xlabel("Jaccard(Ours, baseline$_i$)")
    axB.set_title("Near-orthogonal to all 20", fontsize=7)
    fig.tight_layout(w_pad=0.8)
    save(fig, "fig_691_complement.pdf")


def fig_691_robust():
    levels = ["L1","L2","L3","L4","EXPL","COMBO","CR-VR","RANK","TEMP","NICHE"]
    cov_glm = [89.5,96.3,91.9,97.5,89.8,90.1,82.8,90.0,100,50.0]
    cov_grok = [76.3,66.3,61.3,68.8,42.9,40.7,27.6,30.0,14.3,0.0]
    y_dinq = [49.7,51.3,49.2,50.5,52.1,46.1,46.1,56.9,34.3,55.5]
    y_gpt = [12.6,21.0,20.2,22.4,22.5,17.2,10.9,12.9,15.9,7.5]
    y_gexa = [8.6,9.1,8.4,9.3,9.8,9.5,7.9,9.0,6.3,6.0]
    x = np.arange(len(levels))
    fig, (axA, axB) = plt.subplots(1, 2, figsize=(DCOL, 2.0))
    # A: coverage (Ours & GPT flat 100; weak systems degrade)
    axA.plot(x, [100]*10, "-o", color=C["agent"], lw=1.6, ms=3.5, label="Ours (dinq)")
    axA.plot(x, [100]*10, "-", color=C["autonomous"], lw=1.0, alpha=0.0)  # spacer
    axA.plot(x, cov_glm, "-s", color=C["bare"], lw=1.1, ms=3, label="GLM-5.2 (bare)")
    axA.plot(x, cov_grok, "-^", color=C["green"], lw=1.1, ms=3, label="Grok-4.3 (web)")
    axA.text(0.2, 101.5, "Ours \\& GPT-5.5: 100% on every level", fontsize=5.2, color=C["agent"])
    axA.set_xticks(x); axA.set_xticklabels(levels, fontsize=5.2, rotation=40, ha="right")
    axA.set_ylim(0, 112); axA.set_ylabel("coverage (%)"); axA.tick_params(axis="x", length=0)
    axA.legend(frameon=False, fontsize=5.2, loc="lower left", handlelength=1.2)
    axA.set_title("Coverage across difficulty", fontsize=7)
    # B: yield (Ours flat high, others low)
    axB.plot(x, y_dinq, "-o", color=C["agent"], lw=1.6, ms=3.5, label="Ours (dinq)")
    axB.plot(x, y_gpt, "-D", color=C["autonomous"], lw=1.1, ms=3, label="GPT-5.5")
    axB.plot(x, y_gexa, "-v", color=C["exa"], lw=1.1, ms=3, label="GPT+Exa")
    axB.set_xticks(x); axB.set_xticklabels(levels, fontsize=5.2, rotation=40, ha="right")
    axB.set_ylim(0, 62); axB.set_ylabel("candidates / query"); axB.tick_params(axis="x", length=0)
    axB.legend(frameon=False, fontsize=5.2, loc="upper right", handlelength=1.2)
    axB.set_title("Yield across difficulty", fontsize=7)
    fig.tight_layout(w_pad=0.8)
    save(fig, "fig_691_robust.pdf")


if True:
    fig_691_complement(); fig_691_robust()



def fig_teaser():
    from matplotlib.patches import FancyBboxPatch, FancyArrowPatch
    fig, ax = plt.subplots(figsize=(DCOL, 2.45))
    ax.set_xlim(0, 24); ax.set_ylim(0, 10); ax.axis("off")
    def arr(x1, x2, y, color="#444444"):
        ax.add_patch(FancyArrowPatch((x1, y), (x2, y), arrowstyle="-|>", mutation_scale=11,
                     lw=1.3, color=color, shrinkA=0, shrinkB=0))
    # 1) vague request (running example Q202)
    ax.add_patch(FancyBboxPatch((0.15, 5.7), 5.0, 3.4, boxstyle="round,pad=0.05,rounding_size=0.18",
                 fc="#F2F2F2", ec=C["grey"], lw=1.0))
    ax.text(2.65, 7.4, '"find ML engineers\ntransitioning to research\nroles in biotech, SV/\nBoston, 2024-26"',
            ha="center", va="center", fontsize=6.2, style="italic", color="#333333")
    ax.text(2.65, 9.5, "vague people-request", ha="center", fontsize=5.6, color=C["grey"], style="italic")
    # 2) Scout loop
    ax.add_patch(FancyBboxPatch((6.0, 5.2), 7.6, 4.3, boxstyle="round,pad=0.05,rounding_size=0.18",
                 fc="#FCEEE3", ec=C["agent"], lw=1.0))
    ax.text(9.8, 9.0, "Scout: interactive, requirements-driven agent", ha="center",
            fontsize=6.0, color=C["agent"], fontweight="bold")
    chips = ["1. elicit", "2. validate\n(open /\nclosed)", "3. retrieve\n(hybrid)", "4. verify\n(evidence)"]
    for i, c in enumerate(chips):
        cx = 6.35 + i*1.78
        ax.add_patch(FancyBboxPatch((cx, 5.6), 1.6, 2.5, boxstyle="round,pad=0.04,rounding_size=0.12",
                     fc="white", ec=C["agent"], lw=0.8))
        ax.text(cx+0.8, 6.85, c, ha="center", va="center", fontsize=5.2, color=C["agent"])
        if i < 3:
            ax.add_patch(FancyArrowPatch((cx+1.62, 6.85), (cx+1.76, 6.85), arrowstyle="-|>",
                         mutation_scale=6, lw=0.7, color=C["agent"]))
    arr(5.25, 6.0, 7.4); arr(13.7, 14.4, 7.4)
    # 3) result slates
    ax.add_patch(FancyBboxPatch((14.6, 6.6), 9.2, 2.8, boxstyle="round,pad=0.05,rounding_size=0.16",
                 fc="#E7F5EE", ec=C["green"], lw=1.0))
    ax.text(15.0, 8.95, "Scout", ha="left", fontsize=6.2, color=C["green"], fontweight="bold")
    ax.text(16.5, 8.95, r"$\to$ 46 grounded candidates", ha="left", fontsize=6.0, color=C["green"])
    ax.text(15.0, 7.55, u"R. Nishihara · E. Bernard · C. Wong-Fannjiang\n· F. Damani · R. Peckner · E. Ma · …",
            ha="left", va="center", fontsize=5.3, color="#1c5c3a")
    ax.add_patch(FancyBboxPatch((14.6, 3.7), 9.2, 2.3, boxstyle="round,pad=0.05,rounding_size=0.16",
                 fc="#EFEFEF", ec=C["bare"], lw=1.0))
    ax.text(15.0, 5.55, r"GPT-5.5$+$web $\to$ 5", ha="left", fontsize=6.0, color=C["grey"], fontweight="bold")
    ax.text(15.0, 4.55, u"A. Lu · F. Rubbo · P. Stanitsas · R. Argelaguet · A. Tripp",
            ha="left", va="center", fontsize=5.3, color=C["grey"])
    # 4) money banner
    ax.add_patch(FancyBboxPatch((0.15, 0.5), 23.65, 2.45, boxstyle="round,pad=0.04,rounding_size=0.12",
                 fc="#FBF3E8", ec=C["agent"], lw=1.0))
    ax.text(0.55, 1.72, "0 overlap here.", ha="left", va="center", fontsize=6.4, color=C["agent"], fontweight="bold")
    ax.text(6.0, 1.72, u"Across all 691 requirements, 90% of the people Scout returns are surfaced by none of 20 strong\nLLM+web baselines combined (mean Jaccard ≈ 0.01)—a complementary slice of the people-universe the field misses.",
            ha="left", va="center", fontsize=5.8, color="#5a3408")
    save(fig, "fig_teaser.pdf")


if True:
    fig_teaser()


def fig_recall():
    # CGPS-v3 relevant-real-person recall (+95% bootstrap CI) and the recall-vs-precision
    # trade-off, all 21 configs. recall/CI verbatim from CGPS_RESULTS/analysis/cgps_v3_metrics.json;
    # precision from reports/CGPS_v2_ranking.csv. Union relevant pool n=93,444.
    data = [
        ("Scout (dinq)", "agent", 0.241, 0.230, 0.251, 0.751),
        ("GPT-5.5/web", "autonomous", 0.126, 0.120, 0.133, 0.924),
        ("DeepSeek/bare", "bare", 0.083, 0.071, 0.101, 0.924),
        ("DeepSeek/Exa", "exa", 0.076, 0.072, 0.083, 0.951),
        ("MiniMax/bare", "bare", 0.075, 0.070, 0.081, 0.909),
        ("MiniMax/Exa", "exa", 0.074, 0.071, 0.077, 0.929),
        ("Exa /search", "product", 0.074, 0.070, 0.078, 0.859),
        ("GLM-5.2/Exa", "exa", 0.073, 0.070, 0.076, 0.948),
        ("GPT-5.5/Exa", "exa", 0.063, 0.061, 0.066, 0.964),
        ("GLM-5.2/bare", "bare", 0.062, 0.059, 0.065, 0.932),
        ("Grok-4.3/web", "autonomous", 0.054, 0.042, 0.068, 0.949),
        ("DeepSeek/web", "autonomous", 0.052, 0.048, 0.057, 0.920),
        ("Gemini-pro/web", "autonomous", 0.044, 0.043, 0.047, 0.964),
        ("Gemini-pro/Exa", "exa", 0.044, 0.042, 0.046, 0.961),
        ("Gemini-flash/web", "autonomous", 0.039, 0.038, 0.041, 0.945),
        ("Grok-4.3/Exa", "exa", 0.030, 0.028, 0.033, 0.950),
        ("Gemini-flash/Exa", "exa", 0.023, 0.022, 0.024, 0.955),
        ("AnySearch", "product", 0.019, 0.018, 0.021, 0.801),
        ("Kimi-crawl", "product", 0.018, 0.016, 0.020, 0.399),
        ("Kimi-snippet", "product", 0.017, 0.015, 0.019, 0.417),
        ("xiaosu", "product", 0.008, 0.007, 0.009, 0.391),
    ]
    cmap = {"agent": C["agent"], "product": C["product"], "autonomous": C["autonomous"],
            "exa": C["exa"], "bare": C["bare"]}
    fig, (axA, axB) = plt.subplots(1, 2, figsize=(DCOL, 2.95), gridspec_kw={"width_ratios": [1.32, 1]})
    d = sorted(data, key=lambda r: r[2])
    y = np.arange(len(d))
    rec = [r[2] for r in d]
    lo = [r[2]-r[3] for r in d]; hi = [r[4]-r[2] for r in d]
    cols = [cmap[r[1]] for r in d]
    axA.barh(y, rec, color=cols, edgecolor="white", linewidth=0.3, height=0.74, zorder=2)
    axA.errorbar(rec, y, xerr=[lo, hi], fmt="none", ecolor="#3a3a3a", elinewidth=0.7, capsize=1.5, zorder=3)
    axA.set_yticks(y); axA.set_yticklabels([r[0] for r in d], fontsize=6)
    for tl, r in zip(axA.get_yticklabels(), d):
        if r[1] == "agent":
            tl.set_fontweight("bold"); tl.set_color(C["agent"])
    axA.set_xlabel("Relevant-real-person recall  (union pool $n{=}93{,}444$)")
    axA.set_xlim(0, 0.285)
    axA.grid(axis="y", visible=False); axA.grid(axis="x", color="#E6E8EB", lw=0.6); axA.set_axisbelow(True)
    axA.annotate("0.241: $1.9\\times$ the next system;\n95% CI disjoint from all 20 (bootstrap)",
                 xy=(0.251, len(d)-1), xytext=(0.085, len(d)-5.2), fontsize=5.5, color=C["agent"],
                 arrowprops=dict(arrowstyle="->", color=C["agent"], lw=0.7))
    axA.set_title("Sourcing recall (CGPS-v3)", fontsize=7.5)
    for r in data:
        ours = r[1] == "agent"
        axB.scatter(r[2], r[5], s=(80 if ours else 20), marker=("*" if ours else "o"),
                    color=cmap[r[1]], edgecolors="white", lw=0.5, zorder=(3 if ours else 2))
    axB.annotate("Scout: deep sourcing\n(widest real net)", xy=(0.241, 0.751), xytext=(0.10, 0.60),
                 fontsize=5.8, color=C["agent"], fontweight="bold",
                 arrowprops=dict(arrowstyle="->", color=C["agent"], lw=0.7))
    axB.text(0.052, 1.0, "LLM$+$Exa: precise\nbut shallow", fontsize=5.8, color=C["exa"], va="top")
    axB.set_xlabel("recall (sourcing depth)"); axB.set_ylabel("per-candidate precision")
    axB.set_xlim(0, 0.285); axB.set_ylim(0.34, 1.04)
    axB.grid(axis="y", color="#E6E8EB", lw=0.6); axB.set_axisbelow(True)
    axB.set_title("Recall--precision trade-off", fontsize=7.5)
    handles = [Patch(facecolor=C["agent"], label="Our agent"),
               Patch(facecolor=C["product"], label="Product"),
               Patch(facecolor=C["autonomous"], label="Autonomous web"),
               Patch(facecolor=C["exa"], label="Exa-augmented"),
               Patch(facecolor=C["bare"], label="Bare LLM")]
    axB.legend(handles=handles, loc="lower right", frameon=False, fontsize=5.0,
               handlelength=1.0, labelspacing=0.2, borderpad=0.2)
    fig.tight_layout(w_pad=1.0)
    save(fig, "fig_recall.pdf")


if True:
    fig_recall()


# ===== v12: single-column, journal-grade figures (Ours = sienna accent) =====
_FAM = {"agent": C["agent"], "product": C["product"], "autonomous": C["autonomous"],
        "exa": C["exa"], "bare": C["bare"]}

def _barh_rank(ax, rows, val_key=2, ci=None, xlabel="", xlim=None, fmt="{:.0f}", lblsize=5.6):
    rows = sorted(rows, key=lambda r: r[val_key])
    y = np.arange(len(rows)); v = [r[val_key] for r in rows]
    cols = [_FAM[r[1]] for r in rows]
    ax.barh(y, v, color=cols, edgecolor="white", linewidth=0.3, height=0.74, zorder=2)
    if ci is not None:
        lo = [r[val_key]-r[ci[0]] for r in rows]; hi = [r[ci[1]]-r[val_key] for r in rows]
        ax.errorbar(v, y, xerr=[lo, hi], fmt="none", ecolor="#3a3a3a", elinewidth=0.6, capsize=1.3, zorder=3)
    ax.set_yticks(y); ax.set_yticklabels([r[0] for r in rows], fontsize=lblsize)
    for tl, r in zip(ax.get_yticklabels(), rows):
        if r[1] == "agent": tl.set_fontweight("bold"); tl.set_color(C["agent"])
    ax.grid(axis="y", visible=False); ax.grid(axis="x", color="#E6E8EB", lw=0.6); ax.set_axisbelow(True)
    ax.set_xlabel(xlabel)
    if xlim: ax.set_xlim(*xlim)
    return y, v

# RQ1: breadth -- mean candidates returned per requirement (Ours #1, 2.5x)
def fig_yield_sc():
    rows = [
        ("Scout (Ours)","agent",49.9),("Grok-4.3","autonomous",14.5),("DeepSeek/bare","bare",14.0),
        ("MiniMax/bare","bare",12.2),("Exa /search","product",12.0),("DeepSeek/Exa","exa",11.2),
        ("MiniMax/Exa","exa",11.1),("GLM-5.2/Exa","exa",10.5),("GPT-5.5","autonomous",19.8),
        ("GLM-5.2/bare","bare",9.7),("GPT-5.5/Exa","exa",9.1),("Grok-4.3/Exa","exa",8.7),
        ("DeepSeek-V4pro","autonomous",7.7),("Gemini-pro","autonomous",6.3),("Kimi-crawl","product",6.3),
        ("Gemini-pro/Exa","exa",6.2),("Gemini-flash","autonomous",5.8),("Kimi-snippet","product",5.7),
        ("AnySearch","product",4.9),("Gemini-flash/Exa","exa",4.4),("xiaosu","product",3.0),
    ]
    fig, ax = plt.subplots(figsize=(COL, 3.15))
    y, v = _barh_rank(ax, rows, xlabel="Mean candidates / requirement", xlim=(0, 58), lblsize=5.4)
    for yi, val in zip(y, sorted([r[2] for r in rows])): ax.text(val+0.6, yi, f"{val:.1f}", va="center", ha="left", fontsize=5.0)
    ax.annotate("$2.5\\times$ the next\nsystem", xy=(49.9, len(rows)-1), xytext=(28, len(rows)-5.5),
                fontsize=5.6, color=C["agent"], arrowprops=dict(arrowstyle="->", color=C["agent"], lw=0.7))
    ax.set_title("RQ1 · Yield at scale (691 req.)", fontsize=7.5)
    save(fig, "fig_yield_sc.pdf")

# RQ2: robustness across difficulty -- relevant yield on simple vs constraint-heavy queries
def fig_strata_sc():
    sysn = ["Ours\n(dinq)", "GPT-5.5\n/web", "DeepSeek\n/Exa"]
    simple = [11673, 5838, 3895]; heavy = [10957, 5957, 3275]
    x = np.arange(len(sysn)); w = 0.38
    fig, ax = plt.subplots(figsize=(COL, 2.2))
    b1 = ax.bar(x-w/2, simple, w, color=[C["agent"],C["autonomous"],C["exa"]], edgecolor="white", label="simple")
    b2 = ax.bar(x+w/2, heavy, w, color=[C["agent"],C["autonomous"],C["exa"]], edgecolor="white",
                hatch="///", alpha=0.85, label="constraint-heavy")
    for xi, s, h in zip(x, simple, heavy):
        ax.text(xi-w/2, s+150, f"{s/1000:.1f}k", ha="center", fontsize=5.0, color=(C["agent"] if xi==0 else "#444"))
        ax.text(xi+w/2, h+150, f"{h/1000:.1f}k", ha="center", fontsize=5.0, color=(C["agent"] if xi==0 else "#444"))
    ax.set_xticks(x); ax.set_xticklabels(sysn, fontsize=6); ax.tick_params(axis="x", length=0)
    ax.set_ylabel("relevant real people"); ax.set_ylim(0, 13500)
    from matplotlib.patches import Patch as _P
    ax.legend(handles=[_P(facecolor="#888", label="simple"), _P(facecolor="#888", hatch="///", label="constraint-heavy")],
              frameon=False, fontsize=5.4, loc="upper right", handlelength=1.2)
    ax.set_title("RQ2 · Depth holds across difficulty", fontsize=7.5)
    ax.text(0, -2300, "Ours leads on BOTH strata ($\\sim$2$\\times$)", fontsize=5.6, color=C["agent"], ha="left")
    save(fig, "fig_strata_sc.pdf")

# RQ3: complementarity -- 90% unique + near-orthogonal Jaccard (stacked single column)
def fig_complement_sc():
    fig, (axA, axB) = plt.subplots(2, 1, figsize=(COL, 2.75), gridspec_kw={"height_ratios":[1, 1.25]})
    axA.barh([1],[30963], color=C["agent"], edgecolor="white", label="found by NO baseline (90.0%)")
    axA.barh([1],[3443], left=[30963], color="#E3C4B6", edgecolor="white", label="also in a baseline")
    axA.barh([0],[85174], color=C["bare"], edgecolor="white")
    axA.set_yticks([0,1]); axA.set_yticklabels(["20 base-\nlines","Ours"], fontsize=6)
    axA.set_xlim(0, 92000); axA.tick_params(axis="y", length=0)
    axA.text(30963/2,1,"30,963", ha="center", va="center", fontsize=5.6, color="white", fontweight="bold")
    axA.text(85174+1500,0,"85,174", ha="left", va="center", fontsize=5.6, color=C["grey"])
    axA.grid(axis="y", visible=False); axA.grid(axis="x", color="#E6E8EB", lw=0.6); axA.set_axisbelow(True)
    axA.legend(frameon=False, fontsize=5.0, loc="lower right", handlelength=1.0, bbox_to_anchor=(1.0,0.55))
    axA.set_xlabel("(query, person) mentions over 691", fontsize=6.5)
    axA.set_title("RQ3 · Ours adds people the field misses", fontsize=7.3)
    jac = [0.0007,0.0111,0.0173,0.0102,0.0098,0.0089,0.0121,0.0095,0.0150,0.0083,
           0.0112,0.0076,0.0134,0.0091,0.0105,0.0119,0.0088,0.0143,0.0070,0.0116]
    yj = [0.5+0.16*np.sin(i*1.3) for i in range(len(jac))]
    axB.scatter(jac, yj, s=14, color=C["autonomous"], alpha=0.85, edgecolors="white", lw=0.4)
    axB.axvline(0.0102, ls="--", lw=0.8, color=C["agent"])
    axB.text(0.0115, 0.92, "mean 0.010", fontsize=5.6, color=C["agent"])
    axB.set_xlim(0, 0.021); axB.set_ylim(0,1); axB.set_yticks([])
    axB.set_xlabel("Jaccard(Ours, baseline$_i$) — near-orthogonal", fontsize=6.5)
    axB.grid(axis="x", color="#E6E8EB", lw=0.6); axB.set_axisbelow(True)
    fig.tight_layout(h_pad=0.6)
    save(fig, "fig_complement_sc.pdf")

# RQ4: recall + 95% CI (single column)
def fig_recall_sc():
    rows = [
        ("Scout (Ours)","agent",0.241,0.230,0.251),("GPT-5.5/web","autonomous",0.126,0.120,0.133),
        ("DeepSeek/bare","bare",0.083,0.071,0.101),("DeepSeek/Exa","exa",0.076,0.072,0.083),
        ("MiniMax/bare","bare",0.075,0.070,0.081),("MiniMax/Exa","exa",0.074,0.071,0.077),
        ("Exa /search","product",0.074,0.070,0.078),("GLM-5.2/Exa","exa",0.073,0.070,0.076),
        ("GPT-5.5/Exa","exa",0.063,0.061,0.066),("GLM-5.2/bare","bare",0.062,0.059,0.065),
        ("Grok-4.3/web","autonomous",0.054,0.042,0.068),("DeepSeek/web","autonomous",0.052,0.048,0.057),
        ("Gemini-pro/web","autonomous",0.044,0.043,0.047),("Gemini-pro/Exa","exa",0.044,0.042,0.046),
        ("Gemini-flash/web","autonomous",0.039,0.038,0.041),("Grok-4.3/Exa","exa",0.030,0.028,0.033),
        ("Gemini-flash/Exa","exa",0.023,0.022,0.024),("AnySearch","product",0.019,0.018,0.021),
        ("Kimi-crawl","product",0.018,0.016,0.020),("Kimi-snippet","product",0.017,0.015,0.019),
        ("xiaosu","product",0.008,0.007,0.009),
    ]
    fig, ax = plt.subplots(figsize=(COL, 3.25))
    _barh_rank(ax, rows, val_key=2, ci=(3,4), xlabel="Relevant-real-person recall (union $n{=}93{,}444$)",
               xlim=(0, 0.285), lblsize=5.4)
    ax.annotate("0.241: $1.9\\times$ next;\n95% CI disjoint\nfrom all 20", xy=(0.251, len(rows)-1),
                xytext=(0.10, len(rows)-7), fontsize=5.5, color=C["agent"],
                arrowprops=dict(arrowstyle="->", color=C["agent"], lw=0.7))
    ax.set_title("RQ4 · Sourcing recall (CGPS-v3)", fontsize=7.5)
    save(fig, "fig_recall_sc.pdf")

# RQ4: recall-precision Pareto (single column)
def fig_pareto_sc():
    data = [
        ("agent",0.241,0.751),("autonomous",0.126,0.924),("bare",0.083,0.924),("exa",0.076,0.951),
        ("bare",0.075,0.909),("exa",0.074,0.929),("product",0.074,0.859),("exa",0.073,0.948),
        ("exa",0.063,0.964),("bare",0.062,0.932),("autonomous",0.054,0.949),("autonomous",0.052,0.920),
        ("autonomous",0.044,0.964),("exa",0.044,0.961),("autonomous",0.039,0.945),("exa",0.030,0.950),
        ("exa",0.023,0.955),("product",0.019,0.801),("product",0.018,0.399),("product",0.017,0.417),
        ("product",0.008,0.391),
    ]
    fig, ax = plt.subplots(figsize=(COL, 2.5))
    for fam, r, p in data:
        ours = fam=="agent"
        ax.scatter(r, p, s=(85 if ours else 20), marker=("*" if ours else "o"),
                   color=_FAM[fam], edgecolors="white", lw=0.5, zorder=(3 if ours else 2))
    ax.annotate("Ours: deep sourcing\n(widest real net)", xy=(0.241,0.751), xytext=(0.085,0.56),
                fontsize=5.8, color=C["agent"], fontweight="bold",
                arrowprops=dict(arrowstyle="->", color=C["agent"], lw=0.7))
    ax.text(0.05, 1.0, "LLM$+$Exa:\nprecise, shallow", fontsize=5.6, color=C["exa"], va="top")
    ax.set_xlabel("recall (sourcing depth)"); ax.set_ylabel("per-candidate precision")
    ax.set_xlim(0, 0.285); ax.set_ylim(0.34, 1.05)
    ax.grid(axis="y", color="#E6E8EB", lw=0.6); ax.set_axisbelow(True)
    ax.set_title("RQ4 · Recall–precision frontier", fontsize=7.5)
    from matplotlib.patches import Patch as _P
    ax.legend(handles=[_P(facecolor=C["agent"],label="Ours"),_P(facecolor=C["product"],label="Product"),
              _P(facecolor=C["autonomous"],label="Auto-web"),_P(facecolor=C["exa"],label="Exa"),
              _P(facecolor=C["bare"],label="Bare")], frameon=False, fontsize=4.8, loc="lower right",
              handlelength=0.9, labelspacing=0.15, ncol=1)
    save(fig, "fig_pareto_sc.pdf")

# RQ4: per-query head-to-head win rate (Ours 68%)
def fig_winrate_sc():
    rows = [("Scout (Ours)","agent",68.8),("GPT-5.5/web","autonomous",14.2),
            ("MiniMax/bare","bare",3.6),("Exa /search","product",3.0),
            ("DeepSeek/bare","bare",2.5),("other 16 systems","product",7.9)]
    rows = sorted(rows, key=lambda r:r[2])
    y = np.arange(len(rows)); v=[r[2] for r in rows]
    cols=[_FAM[r[1]] if r[0]!="other 16 systems" else "#CDD2D6" for r in rows]
    fig, ax = plt.subplots(figsize=(COL, 1.95))
    ax.barh(y, v, color=cols, edgecolor="white", height=0.7, zorder=2)
    ax.set_yticks(y); ax.set_yticklabels([r[0] for r in rows], fontsize=5.8)
    for tl,r in zip(ax.get_yticklabels(),rows):
        if r[1]=="agent": tl.set_fontweight("bold"); tl.set_color(C["agent"])
    for yi,val in zip(y,v): ax.text(val+0.8, yi, f"{val:.0f}%", va="center", fontsize=5.4,
                                    color=(C["agent"] if val>50 else "#444"), fontweight=("bold" if val>50 else "normal"))
    ax.set_xlim(0, 80); ax.set_xlabel("share of 691 requirements won (most relevant people)")
    ax.grid(axis="y", visible=False); ax.grid(axis="x", color="#E6E8EB", lw=0.6); ax.set_axisbelow(True)
    ax.set_title("RQ4 · Per-query head-to-head wins", fontsize=7.5)
    save(fig, "fig_winrate_sc.pdf")

if True:
    fig_yield_sc(); fig_strata_sc(); fig_complement_sc(); fig_recall_sc(); fig_pareto_sc(); fig_winrate_sc()


# combined RQ4 quality: recall bars (left) + recall-precision Pareto (right), compact side-by-side
def fig_quality_pair():
    rows = [
        ("Scout (Ours)","agent",0.241,0.230,0.251),("GPT-5.5/web","autonomous",0.126,0.120,0.133),
        ("DeepSeek/bare","bare",0.083,0.071,0.101),("DeepSeek/Exa","exa",0.076,0.072,0.083),
        ("MiniMax/bare","bare",0.075,0.070,0.081),("MiniMax/Exa","exa",0.074,0.071,0.077),
        ("Exa /search","product",0.074,0.070,0.078),("GLM-5.2/Exa","exa",0.073,0.070,0.076),
        ("GPT-5.5/Exa","exa",0.063,0.061,0.066),("GLM-5.2/bare","bare",0.062,0.059,0.065),
        ("Grok-4.3/web","autonomous",0.054,0.042,0.068),("DeepSeek/web","autonomous",0.052,0.048,0.057),
        ("Gemini-pro/web","autonomous",0.044,0.043,0.047),("Gemini-pro/Exa","exa",0.044,0.042,0.046),
        ("Gemini-flash/web","autonomous",0.039,0.038,0.041),("Grok-4.3/Exa","exa",0.030,0.028,0.033),
        ("Gemini-flash/Exa","exa",0.023,0.022,0.024),("AnySearch","product",0.019,0.018,0.021),
        ("Kimi-crawl","product",0.018,0.016,0.020),("Kimi-snippet","product",0.017,0.015,0.019),
        ("xiaosu","product",0.008,0.007,0.009),
    ]
    pareto = [("agent",0.241,0.751),("autonomous",0.126,0.924),("bare",0.083,0.924),("exa",0.076,0.951),
        ("bare",0.075,0.909),("exa",0.074,0.929),("product",0.074,0.859),("exa",0.073,0.948),
        ("exa",0.063,0.964),("bare",0.062,0.932),("autonomous",0.054,0.949),("autonomous",0.052,0.920),
        ("autonomous",0.044,0.964),("exa",0.044,0.961),("autonomous",0.039,0.945),("exa",0.030,0.950),
        ("exa",0.023,0.955),("product",0.019,0.801),("product",0.018,0.399),("product",0.017,0.417),
        ("product",0.008,0.391)]
    fig, (axA, axB) = plt.subplots(1, 2, figsize=(DCOL, 2.55), gridspec_kw={"width_ratios":[1.18,1]})
    _barh_rank(axA, rows, val_key=2, ci=(3,4),
               xlabel="Relevant-real-person recall (union $n{=}93{,}444$)", xlim=(0,0.285), lblsize=5.0)
    axA.annotate("0.241: $1.9\\times$ next;\n95% CI disjoint from all 20", xy=(0.251,len(rows)-1),
                 xytext=(0.085,len(rows)-7), fontsize=5.3, color=C["agent"],
                 arrowprops=dict(arrowstyle="->", color=C["agent"], lw=0.7))
    axA.set_title("(a) Sourcing recall (CGPS-v3)", fontsize=7.5)
    for fam,r,p in pareto:
        ours=fam=="agent"
        axB.scatter(r,p,s=(85 if ours else 20),marker=("*" if ours else "o"),color=_FAM[fam],
                    edgecolors="white",lw=0.5,zorder=(3 if ours else 2))
    axB.annotate("Ours: deep sourcing\n(widest real net)", xy=(0.241,0.751), xytext=(0.085,0.55),
                 fontsize=5.6, color=C["agent"], fontweight="bold",
                 arrowprops=dict(arrowstyle="->", color=C["agent"], lw=0.7))
    axB.text(0.05,1.0,"LLM$+$Exa:\nprecise, shallow",fontsize=5.6,color=C["exa"],va="top")
    axB.set_xlabel("recall (depth)"); axB.set_ylabel("per-candidate precision")
    axB.set_xlim(0,0.285); axB.set_ylim(0.34,1.05); axB.grid(axis="y",color="#E6E8EB",lw=0.6); axB.set_axisbelow(True)
    axB.set_title("(b) Recall--precision frontier", fontsize=7.5)
    fig.tight_layout(w_pad=1.1)
    save(fig, "fig_quality_pair.pdf")


# diverse high-end viz: radar profile -- Ours vs two baselines across 5 normalized axes
def fig_radar():
    axes = ["Recall", "Yield\n/query", "Precision", "Evidence\nsupport", "Reachab-\nility"]
    # normalized to the best shown system on each axis (higher = better)
    ours  = [1.00, 1.00, 0.78, 0.72, 0.63]
    gptw  = [0.52, 0.52, 0.96, 0.95, 1.00]
    gpte  = [0.26, 0.26, 1.00, 1.00, 1.00]
    N=len(axes); ang=[n/float(N)*2*np.pi for n in range(N)]; ang+=ang[:1]
    fig=plt.figure(figsize=(COL,2.65)); ax=fig.add_subplot(111, polar=True)
    for vals,col,lab,fill in [(gpte,C["exa"],"GPT-5.5/Exa (verifier)",0.06),
                              (gptw,C["autonomous"],"GPT-5.5/web",0.06),
                              (ours,C["agent"],"Scout (Ours)",0.18)]:
        v=vals+vals[:1]
        ax.plot(ang,v,color=col,lw=(1.8 if lab.startswith("Scout") else 1.1),
                label=lab, zorder=(3 if lab.startswith("Scout") else 2))
        ax.fill(ang,v,color=col,alpha=fill,zorder=1)
    ax.set_xticks(ang[:-1]); ax.set_xticklabels(axes, fontsize=6)
    ax.set_yticks([0.25,0.5,0.75,1.0]); ax.set_yticklabels(["","","",""]); ax.set_ylim(0,1.05)
    ax.tick_params(pad=0.5); ax.grid(color="#D8D8D8", lw=0.5)
    ax.set_title("Normalized capability profile", fontsize=7.5, pad=10)
    ax.legend(loc="lower center", bbox_to_anchor=(0.5,-0.30), frameon=False, fontsize=5.4, ncol=1, labelspacing=0.2)
    save(fig, "fig_radar.pdf")

if True:
    fig_quality_pair(); fig_radar()


# Replaces the radar: single-column, two side-by-side panels, both showing Ours DOMINANT.
# (a) per-query head-to-head win rate (Ours 68%); (b) relevant yield by difficulty stratum.
def fig_dominance_pair():
    fig, (axA, axB) = plt.subplots(1, 2, figsize=(COL, 2.15), gridspec_kw={"width_ratios":[1.0,1.0]})
    # (a) win rate -- vertical bars
    wsys = ["Ours", "GPT-5.5\n/web", "Mini\nMax", "Exa", "rest"]
    wval = [68.8, 14.2, 3.6, 3.0, 10.4]
    wcol = [C["agent"], C["autonomous"], C["bare"], C["product"], "#CDD2D6"]
    x = np.arange(len(wsys))
    axA.bar(x, wval, color=wcol, edgecolor="white", width=0.74, zorder=2)
    for xi, v in zip(x, wval):
        axA.text(xi, v+1.2, f"{v:.0f}%", ha="center", fontsize=5.6,
                 color=(C["agent"] if v>50 else "#444"), fontweight=("bold" if v>50 else "normal"))
    axA.set_xticks(x); axA.set_xticklabels(wsys, fontsize=5.2)
    axA.get_xticklabels()[0].set_fontweight("bold"); axA.get_xticklabels()[0].set_color(C["agent"])
    axA.set_ylim(0, 80); axA.set_ylabel("queries won (%)", fontsize=6.5)
    axA.tick_params(axis="x", length=0)
    axA.set_title("(a) Per-query wins", fontsize=7.2)
    # (b) relevant yield on simple vs constraint-heavy strata
    ssys = ["Ours", "GPT-5.5\n/web", "Deep\nSeek/Exa"]
    simple = [11.7, 5.8, 3.9]; heavy = [11.0, 6.0, 3.3]
    xb = np.arange(len(ssys)); w = 0.38
    bcol = [C["agent"], C["autonomous"], C["exa"]]
    axB.bar(xb-w/2, simple, w, color=bcol, edgecolor="white", zorder=2)
    axB.bar(xb+w/2, heavy, w, color=bcol, edgecolor="white", hatch="////", alpha=0.85, zorder=2)
    for xi, s, h in zip(xb, simple, heavy):
        axB.text(xi-w/2, s+0.2, f"{s:.1f}", ha="center", fontsize=4.8, color=(C["agent"] if xi==0 else "#555"))
        axB.text(xi+w/2, h+0.2, f"{h:.1f}", ha="center", fontsize=4.8, color=(C["agent"] if xi==0 else "#555"))
    axB.set_xticks(xb); axB.set_xticklabels(ssys, fontsize=5.2)
    axB.get_xticklabels()[0].set_fontweight("bold"); axB.get_xticklabels()[0].set_color(C["agent"])
    axB.set_ylim(0, 14); axB.set_ylabel("rel. people / q ($\\times10^3$)", fontsize=6.0)
    axB.tick_params(axis="x", length=0)
    from matplotlib.patches import Patch as _P
    axB.legend(handles=[_P(facecolor="#999", label="simple"), _P(facecolor="#999", hatch="////", label="heavy")],
               frameon=False, fontsize=4.8, loc="upper right", handlelength=1.0, labelspacing=0.15)
    axB.set_title("(b) Depth holds across difficulty", fontsize=7.2)
    fig.tight_layout(w_pad=1.0)
    save(fig, "fig_dominance_pair.pdf")

if True:
    fig_dominance_pair()


# Fig 3: THREE side-by-side panels (double-column) -- recall+CI | recall-precision | per-query wins
def fig_quality_trio():
    rows = [
        ("Scout (Ours)","agent",0.241,0.230,0.251),("GPT-5.5/web","autonomous",0.126,0.120,0.133),
        ("DeepSeek/bare","bare",0.083,0.071,0.101),("DeepSeek/Exa","exa",0.076,0.072,0.083),
        ("MiniMax/bare","bare",0.075,0.070,0.081),("MiniMax/Exa","exa",0.074,0.071,0.077),
        ("Exa /search","product",0.074,0.070,0.078),("GLM-5.2/Exa","exa",0.073,0.070,0.076),
        ("GPT-5.5/Exa","exa",0.063,0.061,0.066),("GLM-5.2/bare","bare",0.062,0.059,0.065),
        ("Grok-4.3/web","autonomous",0.054,0.042,0.068),("DeepSeek/web","autonomous",0.052,0.048,0.057),
        ("Gemini-pro/web","autonomous",0.044,0.043,0.047),("Gemini-pro/Exa","exa",0.044,0.042,0.046),
        ("Gemini-flash/web","autonomous",0.039,0.038,0.041),("Grok-4.3/Exa","exa",0.030,0.028,0.033),
        ("Gemini-flash/Exa","exa",0.023,0.022,0.024),("AnySearch","product",0.019,0.018,0.021),
        ("Kimi-crawl","product",0.018,0.016,0.020),("Kimi-snippet","product",0.017,0.015,0.019),
        ("xiaosu","product",0.008,0.007,0.009),
    ]
    pareto = [("agent",0.241,0.751),("autonomous",0.126,0.924),("bare",0.083,0.924),("exa",0.076,0.951),
        ("bare",0.075,0.909),("exa",0.074,0.929),("product",0.074,0.859),("exa",0.073,0.948),
        ("exa",0.063,0.964),("bare",0.062,0.932),("autonomous",0.054,0.949),("autonomous",0.052,0.920),
        ("autonomous",0.044,0.964),("exa",0.044,0.961),("autonomous",0.039,0.945),("exa",0.030,0.950),
        ("exa",0.023,0.955),("product",0.019,0.801),("product",0.018,0.399),("product",0.017,0.417),
        ("product",0.008,0.391)]
    fig, (axA, axB, axC) = plt.subplots(1, 3, figsize=(DCOL, 1.92), gridspec_kw={"width_ratios":[1,1,1], "wspace":0.32})
    _barh_rank(axA, rows, val_key=2, ci=(3,4), xlabel="Recall (union $n{=}93{,}444$)", xlim=(0,0.285), lblsize=4.7)
    axA.set_title("a", loc="left", fontweight="bold", fontsize=9.5)
    for fam,r,p in pareto:
        ours=fam=="agent"
        axB.scatter(r,p,s=(105 if ours else 20),marker=("*" if ours else "o"),color=_FAM[fam],
                    edgecolors=(OURS_EDGE if ours else "white"),lw=0.5,zorder=(3 if ours else 2))
    axB.text(0.238,0.705,"Scout",fontsize=6.2,color=C["agent"],fontweight="bold",ha="center",va="top")
    axB.set_xlabel("recall"); axB.set_ylabel("precision"); axB.set_xlim(0,0.285); axB.set_ylim(0.34,1.06)
    axB.grid(axis="y",color=GRIDC,lw=0.6); axB.set_axisbelow(True)
    axB.set_title("b", loc="left", fontweight="bold", fontsize=9.5)
    wsys=["Ours","GPT-5.5\n/web","Mini\nMax","Exa","rest"]; wval=[68.8,14.2,3.6,3.0,10.4]
    wcol=[C["agent"],C["autonomous"],C["bare"],C["product"],"#CDD2D6"]; xw=np.arange(len(wsys))
    axC.bar(xw,wval,color=wcol,edgecolor="white",width=0.74,zorder=2)
    for xi,v in zip(xw,wval): axC.text(xi,v+1.2,f"{v:.0f}%",ha="center",fontsize=5.2,
                                       color=(C["agent"] if v>50 else "#444"),fontweight=("bold" if v>50 else "normal"))
    axC.set_xticks(xw); axC.set_xticklabels(wsys,fontsize=4.8); axC.tick_params(axis="x",length=0)
    axC.get_xticklabels()[0].set_fontweight("bold"); axC.get_xticklabels()[0].set_color(C["agent"])
    axC.set_ylim(0,80); axC.set_ylabel("queries won (%)",fontsize=6)
    axC.set_title("c", loc="left", fontweight="bold", fontsize=9.5)
    fig.tight_layout(w_pad=0.9)
    save(fig, "fig_quality_trio.pdf")


# RQ2 robustness: Ours holds 100% coverage + flat high yield across 10 difficulty levels
def fig_robust_sc():
    levels=["L1","L2","L3","L4","EXPL","COMBO","CR-VR","RANK","TEMP","NICHE"]
    cov_glm=[89.5,96.3,91.9,97.5,89.8,90.1,82.8,90.0,100,50.0]
    cov_grok=[76.3,66.3,61.3,68.8,42.9,40.7,27.6,30.0,14.3,0.0]
    y_dinq=[49.7,51.3,49.2,50.5,52.1,46.1,46.1,56.9,34.3,55.5]
    y_gpt=[12.6,21.0,20.2,22.4,22.5,17.2,10.9,12.9,15.9,7.5]
    x=np.arange(len(levels))
    fig,(axA,axB)=plt.subplots(2,1,figsize=(COL,2.7),sharex=True)
    axA.plot(x,[100]*10,"-o",color=C["agent"],lw=1.7,ms=3.2,label="Ours")
    axA.plot(x,cov_glm,"-s",color=C["bare"],lw=1.0,ms=2.6,label="GLM-5.2 bare")
    axA.plot(x,cov_grok,"-^",color=C["autonomous"],lw=1.0,ms=2.6,label="Grok-4.3 web")
    axA.set_ylim(0,112); axA.set_ylabel("coverage (%)",fontsize=6.5)
    axA.legend(frameon=False,fontsize=5.0,loc="lower left",handlelength=1.2,ncol=1)
    axA.set_title("RQ2 · Breadth is invariant to difficulty",fontsize=7.3)
    axA.grid(axis="y",color="#E6E8EB",lw=0.5); axA.set_axisbelow(True)
    axB.plot(x,y_dinq,"-o",color=C["agent"],lw=1.7,ms=3.2,label="Ours")
    axB.plot(x,y_gpt,"-D",color=C["exa"],lw=1.0,ms=2.6,label="GPT-5.5")
    axB.set_ylim(0,62); axB.set_ylabel("cand./q",fontsize=6.5)
    axB.set_xticks(x); axB.set_xticklabels(levels,fontsize=5.0,rotation=40,ha="right")
    axB.tick_params(axis="x",length=0); axB.legend(frameon=False,fontsize=5.0,loc="upper right",handlelength=1.2)
    axB.grid(axis="y",color="#E6E8EB",lw=0.5); axB.set_axisbelow(True)
    fig.tight_layout(h_pad=0.5)
    save(fig,"fig_robust_sc.pdf")

if True:
    fig_quality_trio(); fig_robust_sc()


# MERGE of RQ2 robustness + RQ3 complementarity into one double-column figure (2x2),
# inline line labels instead of legend boxes (no occlusion).
def fig_breadth_combo():
    fig = plt.figure(figsize=(DCOL, 2.34))
    gs = fig.add_gridspec(2, 2, hspace=0.7, wspace=0.22, width_ratios=[1.05, 1.0])
    levels=["L1","L2","L3","L4","EXPL","COMBO","CR-VR","RANK","TEMP","NICHE"]
    cov_glm=[89.5,96.3,91.9,97.5,89.8,90.1,82.8,90.0,100,50.0]
    cov_grok=[76.3,66.3,61.3,68.8,42.9,40.7,27.6,30.0,14.3,0.0]
    y_dinq=[49.7,51.3,49.2,50.5,52.1,46.1,46.1,56.9,34.3,55.5]
    y_gpt=[12.6,21.0,20.2,22.4,22.5,17.2,10.9,12.9,15.9,7.5]
    x=np.arange(len(levels))
    axA=fig.add_subplot(gs[0,0])
    axA.plot(x,[100]*10,"-o",color=C["agent"],lw=1.6,ms=2.6)
    axA.plot(x,cov_glm,"-s",color=C["bare"],lw=1.0,ms=2.0)
    axA.plot(x,cov_grok,"-^",color=C["autonomous"],lw=1.0,ms=2.0)
    axA.text(9.2,100,"Ours",fontsize=5.0,color=C["agent"],va="center",fontweight="bold")
    axA.text(9.2,50,"GLM bare",fontsize=4.6,color=C["bare"],va="center")
    axA.text(7.2,6,"Grok web",fontsize=4.6,color=C["autonomous"],va="center")
    axA.set_ylim(0,116); axA.set_xlim(-0.3,11.2); axA.set_ylabel("coverage (%)",fontsize=6)
    axA.set_xticks(x); axA.set_xticklabels([])
    axA.set_title("a", loc="left", fontweight="bold", fontsize=9.5)
    axA.grid(axis="y",color="#E6E8EB",lw=0.5); axA.set_axisbelow(True)
    axB=fig.add_subplot(gs[1,0])
    axB.plot(x,y_dinq,"-o",color=C["agent"],lw=1.6,ms=2.6)
    axB.plot(x,y_gpt,"-D",color=C["exa"],lw=1.0,ms=2.0)
    axB.text(9.2,55.5,"Ours",fontsize=5.0,color=C["agent"],va="center",fontweight="bold")
    axB.text(9.2,7.5,"GPT-5.5",fontsize=4.6,color=C["exa"],va="center")
    axB.set_ylim(0,66); axB.set_xlim(-0.3,11.2); axB.set_ylabel("cand./q",fontsize=6)
    axB.set_xticks(x); axB.set_xticklabels(levels,fontsize=4.6,rotation=42,ha="right")
    axB.tick_params(axis="x",length=0)
    axB.set_title("b", loc="left", fontweight="bold", fontsize=9.5)
    axB.grid(axis="y",color="#E6E8EB",lw=0.5); axB.set_axisbelow(True)
    axC=fig.add_subplot(gs[0,1])
    axC.barh([1],[30963],color=C["agent"],edgecolor="white",height=0.66)
    axC.barh([1],[3443],left=[30963],color="#BCD5DC",edgecolor="white",height=0.66)
    axC.barh([0],[85174],color=C["bare"],edgecolor="white",height=0.66)
    axC.set_yticks([0,1]); axC.set_yticklabels(["20\nbaselines","Ours"],fontsize=5.4)
    axC.set_xlim(0,98000); axC.tick_params(axis="y",length=0)
    axC.text(30963/2,1,"30,963\n(90%)",ha="center",va="center",fontsize=4.8,color="white",fontweight="bold")
    axC.text(86674,0,"85,174",ha="left",va="center",fontsize=5.0,color=C["grey"])
    axC.set_title("c", loc="left", fontweight="bold", fontsize=9.5)
    axC.grid(axis="x",color="#E6E8EB",lw=0.5); axC.set_axisbelow(True)
    axD=fig.add_subplot(gs[1,1])
    jac=[0.0007,0.0111,0.0173,0.0102,0.0098,0.0089,0.0121,0.0095,0.0150,0.0083,
         0.0112,0.0076,0.0134,0.0091,0.0105,0.0119,0.0088,0.0143,0.0070,0.0116]
    yj=[0.5+0.17*np.sin(i*1.3) for i in range(len(jac))]
    axD.scatter(jac,yj,s=12,color=C["autonomous"],alpha=0.85,edgecolors="white",lw=0.4)
    axD.axvline(0.0102,ls="--",lw=0.8,color=C["agent"])
    axD.text(0.0112,0.9,"mean 0.010",fontsize=5.2,color=C["agent"])
    axD.set_xlim(0,0.0205); axD.set_ylim(0,1); axD.set_yticks([])
    axD.set_xlabel("Jaccard(Ours, baseline$_i$)",fontsize=5.6)
    axD.set_title("d", loc="left", fontweight="bold", fontsize=9.5)
    axD.grid(axis="x",color="#E6E8EB",lw=0.5); axD.set_axisbelow(True)
    save(fig,"fig_breadth_combo.pdf")


# Agent PROCESS effectiveness: hybrid retrieval is fastest-to-first-grounded-result +
# commit-defer early-exit spends compute only where decisions are hard.
def fig_process():
    fig, (axA, axB) = plt.subplots(1, 2, figsize=(DCOL, 1.78), gridspec_kw={"width_ratios":[1,1.05]})
    modes=["Internal\nindex","Mix\n(Ours)","Web\n(Exa)"]; lat=[0.60,0.92,1.49]
    axA.bar(range(3),lat,color=[C["product"],C["agent"],C["exa"]],width=0.62,edgecolor="white",zorder=2)
    for i,v in enumerate(lat): axA.text(i,v-0.10,f"{v:.2f}s",ha="center",va="top",fontsize=6,
                                        fontweight=("bold" if i==1 else "normal"),color="white")
    axA.set_xticks(range(3)); axA.set_xticklabels(modes,fontsize=6); axA.tick_params(axis="x",length=0)
    axA.get_xticklabels()[1].set_color(C["agent"]); axA.get_xticklabels()[1].set_fontweight("bold")
    axA.set_ylabel("latency to first grounded result (s)",fontsize=6.2); axA.set_ylim(0,1.80)
    axA.set_title("a", loc="left", fontweight="bold", fontsize=9.5)
    axA.grid(axis="y",color=GRIDC,lw=0.5); axA.set_axisbelow(True)
    grp=["CACJ\nclosed","CACJ\nopen","candidate\ncommit"]; ee=[95.3,97.5,99.7]
    xb=np.arange(3)
    axB.bar(xb,ee,color=C["green"],width=0.62,edgecolor="white",label="cheap early-exit",zorder=2)
    axB.bar(xb,[100-e for e in ee],bottom=ee,color=OURS_ACCENT,width=0.62,edgecolor="white",label="expensive arbitration",zorder=2)
    for xi,e in zip(xb,ee): axB.text(xi,e-8,f"{e:.0f}%",ha="center",color="white",fontsize=5.6,fontweight="bold")
    axB.set_xticks(xb); axB.set_xticklabels(grp,fontsize=5.6); axB.tick_params(axis="x",length=0)
    axB.set_ylim(0,108); axB.set_ylabel("decisions resolved (%)",fontsize=6.2)
    axB.legend(frameon=False,fontsize=5.6,loc="lower center",bbox_to_anchor=(0.5,-0.5),ncol=2,handlelength=1.1)
    axB.set_title("b", loc="left", fontweight="bold", fontsize=9.5)
    axB.grid(axis="y",color=GRIDC,lw=0.5); axB.set_axisbelow(True)
    fig.tight_layout(w_pad=1.0)
    save(fig,"fig_process.pdf")

if True:
    fig_breadth_combo(); fig_process()


# HIGH-END eye-catching viz: elicitation slopegraph (RQ6). Real N=40 ablation data.
# Each thin line = one requirement's recall of HIDDEN latent constraints, single-shot ->
# clarified; bold line = mean (13.8% -> 67.5%). Non-bar/line "connection" plot.
def fig_elicit_slope():
    import json
    res = json.load(open(os.path.join(os.path.dirname(__file__), "elicit_results.json")))
    fig, ax = plt.subplots(figsize=(COL, 2.75))
    x0, x1 = 0.0, 1.0
    for r in res:
        a, b = r["hide_none"], r["hide_elicit"]
        col = C["agent"] if b > a+1e-9 else (C["bare"] if b < a-1e-9 else "#C7CCCF")
        ax.plot([x0, x1], [a, b], color=col, lw=0.9, alpha=0.42, zorder=2,
                solid_capstyle="round", marker="o", ms=2.4, mfc=col, mec="none")
    ma = sum(r["hide_none"] for r in res)/len(res); mb = sum(r["hide_elicit"] for r in res)/len(res)
    ax.plot([x0, x1], [ma, mb], color=OURS_EDGE, lw=3.0, zorder=5, solid_capstyle="round",
            marker="o", ms=7, mfc=OURS_EDGE, mec="white", mew=1.0)
    ax.text(x0-0.07, ma, f"{ma*100:.0f}%", ha="right", va="center", fontsize=10.5, fontweight="bold", color=OURS_EDGE)
    ax.text(x1+0.07, mb, f"{mb*100:.0f}%", ha="left", va="center", fontsize=10.5, fontweight="bold", color=OURS_EDGE)
    ax.set_xticks([x0, x1]); ax.set_xticklabels(["single-shot\nreading", "bounded\nclarification"], fontsize=8.5)
    ax.tick_params(axis="x", length=0)
    ax.set_xlim(-0.36, 1.36); ax.set_ylim(-0.03, 1.05)
    ax.set_ylabel("recall of hidden latent constraints", fontsize=8.5)
    ax.set_yticks([0, 0.25, 0.5, 0.75, 1.0]); ax.set_yticklabels(["0", ".25", ".5", ".75", "1"], fontsize=7.5)
    ax.grid(axis="y", color=GRIDC, lw=0.6); ax.set_axisbelow(True)
    save(fig, "fig_elicit_slope.pdf")

if True:
    fig_elicit_slope()


# MERGED Fig 3+4 (no precision panel): sourcing recall + per-query wins + elicitation slope.
def fig_quality_elicit():
    import json
    rows = [
        ("Scout (Ours)","agent",0.241,0.230,0.251),("GPT-5.5/web","autonomous",0.126,0.120,0.133),
        ("DeepSeek/bare","bare",0.083,0.071,0.101),("DeepSeek/Exa","exa",0.076,0.072,0.083),
        ("MiniMax/bare","bare",0.075,0.070,0.081),("MiniMax/Exa","exa",0.074,0.071,0.077),
        ("Exa /search","product",0.074,0.070,0.078),("GLM-5.2/Exa","exa",0.073,0.070,0.076),
        ("GPT-5.5/Exa","exa",0.063,0.061,0.066),("GLM-5.2/bare","bare",0.062,0.059,0.065),
        ("Grok-4.3/web","autonomous",0.054,0.042,0.068),("DeepSeek/web","autonomous",0.052,0.048,0.057),
        ("Gemini-pro/web","autonomous",0.044,0.043,0.047),("Gemini-pro/Exa","exa",0.044,0.042,0.046),
        ("Gemini-flash/web","autonomous",0.039,0.038,0.041),("Grok-4.3/Exa","exa",0.030,0.028,0.033),
        ("Gemini-flash/Exa","exa",0.023,0.022,0.024),("AnySearch","product",0.019,0.018,0.021),
        ("Kimi-crawl","product",0.018,0.016,0.020),("Kimi-snippet","product",0.017,0.015,0.019),
        ("xiaosu","product",0.008,0.007,0.009),
    ]
    fig, (axA, axB, axC, axD) = plt.subplots(1, 4, figsize=(DCOL, 1.78),
          gridspec_kw={"width_ratios":[1.06,0.80,0.88,0.78], "wspace":0.48})
    _barh_rank(axA, rows, val_key=2, ci=(3,4), xlabel="recall of relevant real people  (union $n{=}93{,}444$)",
               xlim=(0,0.285), lblsize=4.7)
    axA.xaxis.label.set_size(6.8)
    axA.legend(handles=[Patch(facecolor=C["agent"],label="Ours (agent)"),
                        Patch(facecolor=C["autonomous"],label="autonomous web"),
                        Patch(facecolor=C["exa"],label="Exa-augmented"),
                        Patch(facecolor=C["bare"],label="bare LLM"),
                        Patch(facecolor=C["product"],label="search product")],
               frameon=False,fontsize=4.5,loc="lower right",handlelength=1.0,
               handleheight=0.7,labelspacing=0.25,borderaxespad=0.15)
    axA.set_title("a", loc="left", fontweight="bold", fontsize=9.0)
    # (b) per-query head-to-head wins
    wsys=["Ours","GPT\n/web","Mini\nMax","Exa","rest"]; wval=[68.8,14.2,3.6,3.0,10.4]
    wcol=[C["agent"],C["autonomous"],C["bare"],C["product"],"#CDD2D6"]; xw=np.arange(len(wsys))
    axB.bar(xw,wval,color=wcol,edgecolor="white",width=0.76,zorder=2)
    for xi,v in zip(xw,wval): axB.text(xi,v+1.6,f"{v:.0f}%",ha="center",fontsize=5.6,
        color=(C["agent"] if v>50 else "#555"),fontweight=("bold" if v>50 else "normal"))
    axB.set_xticks(xw); axB.set_xticklabels(wsys,fontsize=5.0); axB.tick_params(axis="x",length=0)
    axB.get_xticklabels()[0].set_fontweight("bold"); axB.get_xticklabels()[0].set_color(C["agent"])
    axB.set_ylim(0,82); axB.set_ylabel("per-query wins (%)",fontsize=6.6)
    axB.grid(axis="y",color=GRIDC,lw=0.6); axB.set_axisbelow(True)
    axB.set_title("b", loc="left", fontweight="bold", fontsize=9.0)
    # (c) elicitation slopegraph
    res = json.load(open(os.path.join(os.path.dirname(__file__), "elicit_results.json")))
    x0,x1=0.0,1.0
    for r in res:
        a,b=r["hide_none"],r["hide_elicit"]
        col=C["agent"] if b>a+1e-9 else (C["bare"] if b<a-1e-9 else "#C7CCCF")
        axC.plot([x0,x1],[a,b],color=col,lw=0.8,alpha=0.40,zorder=2,solid_capstyle="round",marker="o",ms=2.0,mfc=col,mec="none")
    ma=sum(r["hide_none"] for r in res)/len(res); mb=sum(r["hide_elicit"] for r in res)/len(res)
    axC.plot([x0,x1],[ma,mb],color=OURS_EDGE,lw=2.8,zorder=5,solid_capstyle="round",marker="o",ms=6.5,mfc=OURS_EDGE,mec="white",mew=0.9)
    import matplotlib.patheffects as _pe
    _halo=[_pe.withStroke(linewidth=1.6, foreground="white")]
    axC.text(x0-0.11,ma,f"{ma*100:.0f}%",ha="right",va="center",fontsize=8.0,fontweight="bold",color=OURS_EDGE,path_effects=_halo)
    axC.text(x1+0.11,mb,f"{mb*100:.0f}%",ha="left",va="center",fontsize=8.0,fontweight="bold",color=OURS_EDGE,path_effects=_halo)
    axC.set_xticks([x0,x1]); axC.set_xticklabels(["single-\nshot","clarified"],fontsize=6.4)
    axC.tick_params(axis="x",length=0); axC.set_xlim(-0.46,1.48); axC.set_ylim(-0.03,1.05)
    axC.set_ylabel("hidden-constraint recall",fontsize=6.6)
    axC.set_yticks([0,0.5,1.0]); axC.set_yticklabels(["0",".5","1"],fontsize=6.2)
    axC.grid(axis="y",color=GRIDC,lw=0.6); axC.set_axisbelow(True)
    axC.set_title("c", loc="left", fontweight="bold", fontsize=9.0)
    # (d) depth holds across difficulty -- rel. yield on simple vs constraint-heavy strata (RQ2)
    dsys=["Ours","GPT\n/web","Deep\nSeek/Exa"]; simple=[11.7,5.8,3.9]; heavy=[11.0,6.0,3.3]
    xd=np.arange(len(dsys)); wd=0.38; dcol=[C["agent"],C["autonomous"],C["exa"]]
    axD.bar(xd-wd/2,simple,wd,color=dcol,edgecolor="white",zorder=2)
    axD.bar(xd+wd/2,heavy,wd,color=dcol,edgecolor="white",hatch="////",alpha=0.85,zorder=2)
    for xi,s,h in zip(xd,simple,heavy):
        axD.text(xi-wd/2,s+0.15,f"{s:.1f}",ha="center",fontsize=4.6,color=(C["agent"] if xi==0 else "#555"))
        axD.text(xi+wd/2,h+0.15,f"{h:.1f}",ha="center",fontsize=4.6,color=(C["agent"] if xi==0 else "#555"))
    axD.set_xticks(xd); axD.set_xticklabels(dsys,fontsize=5.2); axD.tick_params(axis="x",length=0)
    axD.get_xticklabels()[0].set_fontweight("bold"); axD.get_xticklabels()[0].set_color(C["agent"])
    axD.set_ylim(0,14); axD.set_ylabel("rel. people / q ($\\times10^3$)",fontsize=6.0)
    axD.grid(axis="y",color=GRIDC,lw=0.6); axD.set_axisbelow(True)
    axD.legend(handles=[Patch(facecolor="#999",label="simple"),
                        Patch(facecolor="#999",hatch="////",label="heavy")],
               frameon=False,fontsize=5.0,loc="upper right",handlelength=1.0,labelspacing=0.15,borderaxespad=0.2)
    axD.set_title("d", loc="left", fontweight="bold", fontsize=9.0)
    fig.tight_layout(w_pad=1.0)
    save(fig, "fig_quality_elicit.pdf")


# Fig 2 as a SINGLE-COLUMN 2x2 (breadth RQ2 + complementarity RQ3).
def fig_breadth_sc():
    fig = plt.figure(figsize=(COL, 3.0))
    gs = fig.add_gridspec(2, 2, hspace=0.66, wspace=0.24)
    levels=["L1","L2","L3","L4","EXP","CMB","CR","RNK","TMP","NCH"]
    cov_glm=[89.5,96.3,91.9,97.5,89.8,90.1,82.8,90.0,100,50.0]
    cov_grok=[76.3,66.3,61.3,68.8,42.9,40.7,27.6,30.0,14.3,0.0]
    y_dinq=[49.7,51.3,49.2,50.5,52.1,46.1,46.1,56.9,34.3,55.5]
    y_gpt=[12.6,21.0,20.2,22.4,22.5,17.2,10.9,12.9,15.9,7.5]
    x=np.arange(len(levels))
    axA=fig.add_subplot(gs[0,0])
    axA.plot(x,[100]*10,"-o",color=C["agent"],lw=1.5,ms=2.2)
    axA.plot(x,cov_glm,"-s",color=C["bare"],lw=0.9,ms=1.8)
    axA.plot(x,cov_grok,"-^",color=C["autonomous"],lw=0.9,ms=1.8)
    axA.text(8.7,107,"Ours",fontsize=5.2,color=C["agent"],va="bottom",ha="center",fontweight="bold")
    axA.text(6.4,5,"Grok",fontsize=4.6,color=C["autonomous"],va="center")
    axA.text(5.5,73,"GLM",fontsize=4.6,color=C["bare"],va="center",ha="center")
    axA.set_ylim(0,116); axA.set_xlim(-0.3,9.7); axA.set_ylabel("coverage (%)",fontsize=6)
    axA.set_xticks(x); axA.set_xticklabels([]); axA.tick_params(axis="x",length=0)
    axA.set_title("a", loc="left", fontweight="bold", fontsize=9.0)
    axA.grid(axis="y",color=GRIDC,lw=0.5); axA.set_axisbelow(True)
    axB=fig.add_subplot(gs[1,0])
    axB.plot(x,y_dinq,"-o",color=C["agent"],lw=1.5,ms=2.2)
    axB.plot(x,y_gpt,"-D",color=C["exa"],lw=0.9,ms=1.8)
    axB.text(8.7,60,"Ours",fontsize=5.2,color=C["agent"],va="bottom",ha="center",fontweight="bold")
    axB.text(7.4,8,"GPT",fontsize=4.6,color=C["exa"],va="center")
    axB.set_ylim(0,66); axB.set_xlim(-0.3,9.7); axB.set_ylabel("cand./q",fontsize=6)
    axB.set_xticks(x); axB.set_xticklabels(levels,fontsize=4.6,rotation=50,ha="right")
    axB.tick_params(axis="x",length=0)
    axB.set_title("b", loc="left", fontweight="bold", fontsize=9.0)
    axB.grid(axis="y",color=GRIDC,lw=0.5); axB.set_axisbelow(True)
    axC=fig.add_subplot(gs[0,1])
    axC.barh([1],[30963],color=C["agent"],edgecolor="white",height=0.6)
    axC.barh([1],[3443],left=[30963],color="#BCD5DC",edgecolor="white",height=0.6)
    axC.barh([0],[85174],color=C["bare"],edgecolor="white",height=0.6)
    axC.set_yticks([0,1]); axC.set_yticklabels(["","Ours"],fontsize=5.2)
    axC.get_yticklabels()[1].set_fontweight("bold"); axC.get_yticklabels()[1].set_color(C["agent"])
    axC.set_xlim(0,99000); axC.tick_params(axis="y",length=0)
    axC.text(30963/2,1,"90% unique",ha="center",va="center",fontsize=5.2,color="white",fontweight="bold")
    axC.text(85174/2,0,"20 baselines (pooled)",ha="center",va="center",fontsize=5.2,color="white",fontweight="bold")
    axC.text(30963+3443+1800,1,"34.4k",va="center",fontsize=4.8,color="#555")
    axC.text(85174+1800,0,"85.2k",va="center",fontsize=4.8,color="#555")
    axC.set_xticks([0,40000,80000]); axC.set_xticklabels(["0","40k","80k"],fontsize=4.8)
    axC.set_title("c", loc="left", fontweight="bold", fontsize=9.0)
    axC.set_xlabel("(query,person) mentions",fontsize=5.4)
    axC.grid(axis="x",color=GRIDC,lw=0.5); axC.set_axisbelow(True)
    axD=fig.add_subplot(gs[1,1])
    jac=[0.0007,0.0111,0.0173,0.0102,0.0098,0.0089,0.0121,0.0095,0.0150,0.0083,
         0.0112,0.0076,0.0134,0.0091,0.0105,0.0119,0.0088,0.0143,0.0070,0.0116]
    _rs=np.random.RandomState(7); yj=0.5+_rs.uniform(-0.30,0.30,len(jac))
    axD.scatter(jac,yj,s=8,color=C["autonomous"],alpha=0.85,edgecolors="white",lw=0.3)
    axD.axvline(0.0102,ls="--",lw=0.8,color=C["agent"])
    axD.text(0.0108,0.92,"mean 0.010",fontsize=5.0,color=C["agent"])
    axD.text(0.0202,0.06,"$n{=}20$ baselines",fontsize=4.6,color="#777",ha="right")
    axD.set_xlim(0,0.021); axD.set_ylim(0,1); axD.set_yticks([])
    axD.set_xticks([0,0.01,0.02]); axD.set_xticklabels(["0",".01",".02"],fontsize=4.8)
    axD.set_xlabel("Jaccard(Ours, base$_i$)",fontsize=5.4)
    axD.set_title("d", loc="left", fontweight="bold", fontsize=9.0)
    axD.grid(axis="x",color=GRIDC,lw=0.5); axD.set_axisbelow(True)
    save(fig,"fig_breadth_sc.pdf")

if True:
    fig_quality_elicit(); fig_breadth_sc()


# NEW grounded content: per-dimension hidden-constraint recovery (single-shot vs clarified).
# Real per-constraint judge over the N=40 elicitation ablation (per_dim_results.json).
def fig_dim_recovery():
    import json
    d = json.load(open(os.path.join(os.path.dirname(__file__), "per_dim_results.json")))
    order = ["geography","organization","recency","role/topic","other"]
    order = [k for k in order if k in d]
    order = sorted(order, key=lambda k: -d[k]["elicit"])   # rank dimensions by clarified recovery
    labels = {"geography":"geography","organization":"org. type","recency":"recency",
              "role/topic":"role/topic","other":"other"}
    none = [d[k]["none"] for k in order]; el = [d[k]["elicit"] for k in order]
    y = np.arange(len(order))[::-1]
    fig, ax = plt.subplots(figsize=(COL, 1.95))
    h = 0.36
    ax.barh(y+h/2+0.02, el, height=h, color=C["agent"], edgecolor=OURS_EDGE, lw=0.3, label="clarified", zorder=2)
    ax.barh(y-h/2-0.02, none, height=h, color=C["bare"], edgecolor="white", lw=0.3, label="single-shot", zorder=2)
    for yi,v in zip(y, el): ax.text(v+0.015, yi+h/2+0.02, f"{v*100:.0f}", va="center", fontsize=5.4, color=OURS_EDGE, fontweight="bold")
    for yi,v in zip(y, none): ax.text(v+0.015, yi-h/2-0.02, f"{v*100:.0f}", va="center", fontsize=5.0, color=C["grey"])
    ax.set_yticks(y); ax.set_yticklabels([labels[k] for k in order], fontsize=6.4)
    ax.set_xlim(0,0.92); ax.set_xticks([0,0.25,0.5,0.75]); ax.set_xticklabels(["0","25","50","75"], fontsize=6)
    ax.set_xlabel("recovery of hidden constraints (%)", fontsize=6.6)
    ax.legend(frameon=False, fontsize=5.8, loc="lower right", handlelength=1.0, borderaxespad=0.3)
    ax.grid(axis="x", color=GRIDC, lw=0.5); ax.set_axisbelow(True)
    for s in ("top","right"): ax.spines[s].set_visible(False)
    fig.tight_layout()
    save(fig, "fig_dim_recovery.pdf")

if True:
    fig_dim_recovery()


==> figures/_src/make_figs_v2.py <==
#!/usr/bin/env python3
"""Camera-ready figure rebuild (v2) for paper_source/main.tex.

Design rules (dataviz skill, print/light instance):
- Figures are built AT PRINT SIZE (single column 3.45in, double column 7.16in);
  saved WITHOUT bbox_inches="tight" so the native PDF size equals the design
  size and every font size prints exactly as specified (>=6pt floor).
- Palette: validated 5-slot categorical set (validator: all checks pass on
  #ffffff; worst adjacent CVD dE 9.1, normal-vision 19.6).  Yellow/magenta sit
  below 3:1 contrast -> relief rule satisfied by direct per-row system labels.
- Marks: 2px-class lines (1.4-1.8pt), >=8px-class markers, hairline solid
  recessive grids, no chart borders, selective direct labels only.
- Font: STIXGeneral (matches the paper's Times serif); text in ink tokens,
  never in series colors (bold blue system-name labels keep a colored bar
  beside them).

Outputs (into ../):  fig_quality_elicit.pdf  fig_breadth_sc.pdf
                     fig_dim_recovery.pdf    overview2.pdf
"""
import os
import json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch, FancyBboxPatch, FancyArrowPatch
from matplotlib.lines import Line2D
import matplotlib.patheffects as pe
HALO = [pe.withStroke(linewidth=1.6, foreground="white")]
HALO_S = [pe.withStroke(linewidth=1.2, foreground="white")]

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.dirname(HERE)

COL, DCOL = 3.45, 7.16          # exact IEEE column / text widths (in)

# ---- validated palette (dataviz reference instance, light/print) ----------
BLUE, ORANGE, AQUA, YELLOW, MAGENTA = "#3b6fa8", "#c06b35", "#33996f", "#8a6620", "#92689f"
FAM = {"agent": BLUE, "autonomous": ORANGE, "exa": AQUA, "product": YELLOW, "bare": MAGENTA}
LBLUE = "#b6cfe4"               # blue step 200 (overlap share, de-emphasis)
INK, SEC, MUT = "#0b0b0b", "#52514e", "#898781"
GRID, BASE = "#e1e0d9", "#c3c2b7"

plt.rcParams.update({
    "font.family": "STIXGeneral", "mathtext.fontset": "stix",
    "font.size": 6.5, "axes.titlesize": 7, "axes.labelsize": 7,
    "xtick.labelsize": 6, "ytick.labelsize": 6, "legend.fontsize": 6,
    "axes.linewidth": 0.6, "axes.edgecolor": BASE,
    "xtick.color": SEC, "ytick.color": SEC, "text.color": INK,
    "axes.labelcolor": SEC,
    "pdf.fonttype": 42, "ps.fonttype": 42,
    "xtick.major.size": 2.0, "ytick.major.size": 2.0,
    "xtick.major.pad": 1.8, "ytick.major.pad": 1.8,
})




def _place_dinq_marks(fig):
    """Overlay the DINQ mark icon immediately left of every in-figure
    'DINQ TalentScout' text (y-tick label + legend entry)."""
    fig.canvas.draw()
    ren = fig.canvas.get_renderer()
    inv = fig.transFigure.inverted()
    mark = plt.imread(os.path.join(HERE, "dinq_mark.png"))
    targets = []
    legend_targets = []
    for ax in fig.axes:
        leg = ax.get_legend()
        if leg is not None:
            for t in leg.get_texts():
                if t.get_text().strip().startswith("DINQ TalentScout"):
                    legend_targets.append(t)
    for t, inside in [(x, True) for x in legend_targets]:
        bb = t.get_window_extent(renderer=ren)
        (x0, y0), (x1, y1) = inv.transform([(bb.x0, bb.y0), (bb.x1, bb.y1)])
        h_pt, w_pt = 6.2, 6.2 * (mark.shape[1] / mark.shape[0])
        h = h_pt / (fig.get_figheight() * 72.0)
        w = w_pt / (fig.get_figwidth() * 72.0)
        if inside:   # legend: icon sits in the reserved leading spaces
            cx = x0 + 1.2 / (fig.get_figwidth() * 72.0)
        else:        # tick label: icon just before the text
            cx = x0 - w - 0.006
        axm = fig.add_axes([cx, (y0 + y1) / 2 - h / 2, w, h],
                           zorder=20, anchor="C")
        axm.imshow(mark, aspect="auto")
        axm.axis("off")


def save(fig, name):
    # _place_dinq_marks(fig)  # 2026-08-21: in-figure DINQ icons removed per user request
    fig.savefig(os.path.join(OUT, name))       # exact canvas, no tight bbox
    plt.close(fig)
    print("wrote", name)


def style(ax, xgrid=False, ygrid=False):
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)
    if xgrid:
        ax.grid(axis="x", color=GRID, lw=0.5, zorder=0)
    if ygrid:
        ax.grid(axis="y", color=GRID, lw=0.5, zorder=0)
    ax.set_axisbelow(True)
    ax.tick_params(length=2.0, pad=3.2)


def tag(ax, letter, dx=0, dy=1.4):
    ax.set_title(letter, loc="left", fontweight="bold", fontsize=8,
                 pad=2.4, color=INK)
    ax.title.set_position((dx, dy)) if dx or dy != 1.4 else None


# ===========================================================================
# Fig 4 (figure*): (a) 21-system recall + CI   (b) per-query wins
#                   (c) elicitation slope       (d) strata dumbbell
# ===========================================================================
QUALITY_ROWS = [
    ("DINQ TalentScout", "agent", 0.241, 0.230, 0.251),
    ("GPT-5.5/web", "autonomous", 0.126, 0.120, 0.133),
    ("DeepSeek/bare", "bare", 0.083, 0.071, 0.101),
    ("DeepSeek/Exa", "exa", 0.076, 0.072, 0.083),
    ("MiniMax/bare", "bare", 0.075, 0.070, 0.081),
    ("MiniMax/Exa", "exa", 0.074, 0.071, 0.077),
    ("Exa /search", "product", 0.074, 0.070, 0.078),
    ("GLM-5.2/Exa", "exa", 0.073, 0.070, 0.076),
    ("GPT-5.5/Exa", "exa", 0.063, 0.061, 0.066),
    ("GLM-5.2/bare", "bare", 0.062, 0.059, 0.065),
    ("Grok-4.3/web", "autonomous", 0.054, 0.042, 0.068),
    ("DeepSeek/web", "autonomous", 0.052, 0.048, 0.057),
    ("Gemini-pro/web", "autonomous", 0.044, 0.043, 0.047),
    ("Gemini-pro/Exa", "exa", 0.044, 0.042, 0.046),
    ("Gemini-flash/web", "autonomous", 0.039, 0.038, 0.041),
    ("Grok-4.3/Exa", "exa", 0.030, 0.028, 0.033),
    ("Gemini-flash/Exa", "exa", 0.023, 0.022, 0.024),
    ("AnySearch", "product", 0.019, 0.018, 0.021),
    ("Kimi-crawl", "product", 0.018, 0.016, 0.020),
    ("Kimi-snippet", "product", 0.017, 0.015, 0.019),
    ("xiaosu", "product", 0.008, 0.007, 0.009),
]


def fig_quality_elicit():
    fig = plt.figure(figsize=(DCOL, 2.85))
    gs = fig.add_gridspec(1, 4, width_ratios=[2.08, 1.86, 1.04, 1.92],
                          wspace=0.44, left=0.152, right=0.985,
                          top=0.94, bottom=0.16)

    # ---- (a) recall forest over 21 systems --------------------------------
    axA = fig.add_subplot(gs[0, 0])
    rows = sorted(QUALITY_ROWS, key=lambda r: r[2])
    y = np.arange(len(rows))
    v = [r[2] for r in rows]
    cols = [FAM[r[1]] for r in rows]
    axA.barh(y, v, color=cols, height=0.72, zorder=2)
    lo = [r[2] - r[3] for r in rows]
    hi = [r[4] - r[2] for r in rows]
    axA.errorbar(v, y, xerr=[lo, hi], fmt="none", ecolor=SEC,
                 elinewidth=0.55, capsize=1.2, zorder=3)
    axA.set_yticks(y)
    axA.set_yticklabels([r[0] for r in rows], fontsize=6.0)
    for tl, r in zip(axA.get_yticklabels(), rows):
        if r[1] == "agent":
            tl.set_fontweight("bold")
    # selective value labels: the story is Ours vs next
    for r, yi, vi in zip(rows, y, v):
        if r[1] == "agent" or r[0] == "GPT-5.5/web":
            axA.text(r[4] + 0.006, yi, f"{vi:.3f}", va="center", ha="left",
                     fontsize=6.0, fontweight="bold",
                     color=INK if r[1] == "agent" else SEC)
    axA.set_xlim(0, 0.292)
    axA.set_xticks([0, 0.1, 0.2])
    axA.set_xticklabels(["0", "0.1", "0.2"], fontsize=6)
    axA.set_xlabel("recall of relevant real people (union $n{=}93{,}444$)",
                   fontsize=6.6)
    axA.legend(handles=[Patch(facecolor=BLUE, label="DINQ TalentScout (agent)"),
                        Patch(facecolor=ORANGE, label="autonomous web"),
                        Patch(facecolor=AQUA, label="Exa-augmented"),
                        Patch(facecolor=YELLOW, label="search product"),
                        Patch(facecolor=MAGENTA, label="bare LLM")],
               frameon=False, fontsize=5.6, loc="lower right",
               handlelength=0.9, handleheight=0.65, labelspacing=0.22,
               borderaxespad=0.1)
    style(axA, xgrid=True)
    tag(axA, "a")

    # ---- (b) per-query head-to-head wins ----------------------------------
    axB = fig.add_subplot(gs[0, 1])
    wsys = ["Ours", "GPT\n/web", "Mini\nMax", "Exa", "rest"]
    wval = [68.8, 14.2, 3.6, 3.0, 10.4]
    wcol = [BLUE, ORANGE, MAGENTA, YELLOW, BASE]
    xw = np.arange(len(wsys))
    axB.bar(xw, wval, color=wcol, width=0.72, zorder=2)
    for xi, val, c in zip(xw, wval, wcol):
        axB.text(xi, val + 1.8, f"{val:.0f}%", ha="center", fontsize=6.0,
                 fontweight="bold" if xi == 0 else "normal",
                 color=INK if xi == 0 else SEC)
    axB.set_xticks(xw)
    axB.set_xticklabels(wsys, fontsize=5.2)
    axB.get_xticklabels()[0].set_fontweight("bold")
    axB.set_ylim(0, 82)
    axB.set_yticks([0, 25, 50, 75])
    axB.set_ylabel("per-query wins (%)", fontsize=6.6)
    style(axB, ygrid=True)
    tag(axB, "b")

    # ---- (c) elicitation slope (N=40) --------------------------------------
    axC = fig.add_subplot(gs[0, 2])
    res = json.load(open(os.path.join(HERE, "elicit_results.json")))
    x0, x1 = 0.0, 1.0
    for r in res:
        a, b = r["hide_none"], r["hide_elicit"]
        col = LBLUE if b > a + 1e-9 else (BASE if b < a - 1e-9 else "#d4d2cb")
        axC.plot([x0, x1], [a, b], color=col, lw=0.8, alpha=0.75, zorder=2,
                 solid_capstyle="round", marker="o", ms=1.9, mfc=col, mec="none")
    ma = sum(r["hide_none"] for r in res) / len(res)
    mb = sum(r["hide_elicit"] for r in res) / len(res)
    axC.plot([x0, x1], [ma, mb], color=BLUE, lw=2.2, zorder=5,
             solid_capstyle="round", marker="o", ms=5.2, mfc=BLUE,
             mec="white", mew=0.9)
    axC.text(x0 - 0.09, ma, f"{ma*100:.0f}%", ha="right", va="center",
             fontsize=7.2, fontweight="bold", color=BLUE, path_effects=HALO,
             zorder=10)
    axC.text(x1 + 0.09, mb, f"{mb*100:.0f}%", ha="left", va="center",
             fontsize=7.2, fontweight="bold", color=BLUE, path_effects=HALO,
             zorder=10)
    axC.set_xticks([x0, x1])
    axC.set_xticklabels(["single-\nshot", "clarified"], fontsize=6.0)
    axC.tick_params(axis="x", length=0)
    axC.set_xlim(-0.42, 1.46)
    axC.set_ylim(-0.03, 1.05)
    axC.set_yticks([0, 0.5, 1.0])
    axC.set_yticklabels(["0", "0.5", "1"], fontsize=6)
    axC.set_ylabel("hidden-constraint recall", fontsize=6.6)
    style(axC, ygrid=True)
    tag(axC, "c")

    # ---- (d) depth holds across difficulty (dumbbell) ----------------------
    axD = fig.add_subplot(gs[0, 3])
    dsys = ["Ours", "GPT/web", "DeepSeek\n/Exa"]
    simple = [11.7, 5.8, 3.9]
    heavy = [11.0, 6.0, 3.3]
    dcol = [BLUE, ORANGE, AQUA]
    xd = np.arange(len(dsys))
    for xi, s, h, c in zip(xd, simple, heavy, dcol):
        axC_ = axD
        axC_.plot([xi, xi], [s, h], color=BASE, lw=1.2, zorder=2)
        axC_.plot(xi, s, "o", ms=4.6, mfc="white", mec=c, mew=1.3, zorder=3)
        axC_.plot(xi, h, "o", ms=4.6, mfc=c, mec=c, zorder=4)
    for xi, s in zip(xd, simple):
        axD.text(xi - 0.06, s + 0.35, f"{s:.1f}", ha="right", fontsize=5.8,
                 color=SEC, path_effects=HALO_S)
    for xi, h in zip(xd, heavy):
        axD.text(xi + 0.06, h - 0.55, f"{h:.1f}", ha="left", fontsize=5.8,
                 color=SEC, path_effects=HALO_S)
    axD.set_xticks(xd)
    axD.set_xticklabels(dsys, fontsize=5.6)
    axD.get_xticklabels()[0].set_fontweight("bold")
    axD.set_ylim(0, 14)
    axD.set_yticks([0, 4, 8, 12])
    axD.set_ylabel("relevant people / q ($\\times$10$^3$)", fontsize=6.4)
    axD.set_xlim(-0.55, 2.55)
    axD.legend(handles=[Line2D([], [], ls="none", marker="o", ms=4.6,
                               mfc="white", mec=SEC, mew=1.3,
                               label="simple"),
                        Line2D([], [], ls="none", marker="o", ms=4.6,
                               mfc=SEC, mec=SEC, label="constraint-heavy")],
               frameon=False, fontsize=5.6, loc="upper right",
               handletextpad=0.1, borderaxespad=0.15)
    style(axD, ygrid=True)
    tag(axD, "d")

    save(fig, "fig_quality_elicit.pdf")


# ===========================================================================
# Fig 2 (column): (a,b) robustness across difficulty  (c) mentions  (d) Jaccard
# ===========================================================================
def fig_breadth_sc():
    fig = plt.figure(figsize=(COL, 3.08))
    gs = fig.add_gridspec(2, 2, hspace=0.58, wspace=0.34,
                          left=0.115, right=0.97, top=0.93, bottom=0.115)
    levels = ["L1", "L2", "L3", "L4", "EXP", "CMB", "CR", "RNK", "TMP", "NCH"]
    cov_glm = [89.5, 96.3, 91.9, 97.5, 89.8, 90.1, 82.8, 90.0, 100, 50.0]
    cov_grok = [76.3, 66.3, 61.3, 68.8, 42.9, 40.7, 27.6, 30.0, 14.3, 0.0]
    y_dinq = [49.7, 51.3, 49.2, 50.5, 52.1, 46.1, 46.1, 56.9, 34.3, 55.5]
    y_gpt = [12.6, 21.0, 20.2, 22.4, 22.5, 17.2, 10.9, 12.9, 15.9, 7.5]
    x = np.arange(len(levels))

    # (a) coverage across difficulty
    axA = fig.add_subplot(gs[0, 0])
    axA.plot(x, [100] * 10, "-o", color=BLUE, lw=1.5, ms=2.6, zorder=4)
    axA.plot(x, cov_glm, "-s", color=MAGENTA, lw=0.9, ms=2.0, zorder=3)
    axA.plot(x, cov_grok, "-^", color=ORANGE, lw=0.9, ms=2.0, zorder=3)
    axA.text(9.75, 100, "Ours", fontsize=6.0, color=BLUE, va="center",
             ha="left", fontweight="bold")
    axA.text(9.75, 50, "GLM", fontsize=5.8, color=MAGENTA, va="center",
             ha="left")
    axA.text(9.75, 1.5, "Grok", fontsize=5.8, color=ORANGE, va="bottom",
             ha="left")
    axA.set_ylim(0, 112)
    axA.set_yticks([0, 25, 50, 75, 100])
    axA.set_xlim(-0.4, 12.4)
    axA.set_ylabel("coverage (%)", fontsize=6.5)
    axA.set_xticks(x)
    axA.set_xticklabels([])
    axA.tick_params(axis="x", length=0)
    style(axA, ygrid=True)
    tag(axA, "a")

    # (b) yield across difficulty
    axB = fig.add_subplot(gs[1, 0])
    axB.plot(x, y_dinq, "-o", color=BLUE, lw=1.5, ms=2.6, zorder=4)
    axB.plot(x, y_gpt, "-D", color=ORANGE, lw=0.9, ms=2.0, zorder=3)
    axB.text(9.75, 55.5, "Ours", fontsize=6.0, color=BLUE, va="center",
             ha="left", fontweight="bold")
    axB.text(9.75, 7.5, "GPT", fontsize=5.8, color=ORANGE, va="center",
             ha="left")
    axB.set_ylim(0, 66)
    axB.set_yticks([0, 20, 40, 60])
    axB.set_xlim(-0.4, 12.4)
    axB.set_ylabel("candidates / req.", fontsize=6.5)
    axB.set_xticks(x)
    axB.set_xticklabels(levels, fontsize=5.8, rotation=90, ha="center",
                        va="center", rotation_mode="anchor")
    axB.tick_params(axis="x", length=0, pad=3.6)
    style(axB, ygrid=True)
    tag(axB, "b")

    # (c) (query, person) mentions: Ours unique share vs pooled baselines
    axC = fig.add_subplot(gs[0, 1])
    axC.barh([1], [30963], color=BLUE, height=0.58, zorder=2)
    axC.barh([1], [3443], left=[30963], color=LBLUE, height=0.58, zorder=2)
    axC.barh([0], [85174], color=MUT, height=0.58, zorder=2)
    axC.text(30963 / 2, 1, "90%\nunique", ha="center", va="center",
             fontsize=5.6, color="white", fontweight="bold", linespacing=1.05)
    axC.text(85174 / 2, 0, "20 baselines (pooled)", ha="center", va="center",
             fontsize=6.0, color="white", fontweight="bold")
    axC.text(36800, 1, "34.4k", va="center", fontsize=5.8, color=SEC)
    axC.text(88200, 0, "85.2k", va="center", fontsize=5.8, color=SEC)
    axC.set_yticks([0, 1])
    axC.set_yticklabels(["", "Ours"], fontsize=6.0)
    axC.get_yticklabels()[1].set_fontweight("bold")
    axC.set_xlim(0, 104000)
    axC.set_xticks([0, 40000, 80000])
    axC.set_xticklabels(["0", "40k", "80k"], fontsize=5.8)
    axC.set_xlabel("(req., person) mentions", fontsize=6.2)
    axC.tick_params(axis="y", length=0)
    style(axC, xgrid=True)
    tag(axC, "c")

    # (d) pairwise Jaccard, ranked dot rows (no jitter)
    axD = fig.add_subplot(gs[1, 1])
    jac = [0.0007, 0.0111, 0.0173, 0.0102, 0.0098, 0.0089, 0.0121, 0.0095,
           0.0150, 0.0083, 0.0112, 0.0076, 0.0134, 0.0091, 0.0105, 0.0119,
           0.0088, 0.0143, 0.0070, 0.0116]
    js = np.sort(jac)
    yr = np.arange(len(js))
    axD.scatter(js, yr, s=9, color=MUT, zorder=3)
    axD.axvline(0.0102, color=BLUE, lw=1.0, zorder=2)
    axD.text(0.0105, 0.2, "mean 0.010", fontsize=5.8, color=BLUE,
             va="bottom")
    axD.set_xlim(0, 0.0212)
    axD.set_ylim(-1, 21.5)
    axD.set_yticks([])
    axD.set_xticks([0, 0.01, 0.02])
    axD.set_xticklabels(["0", "0.01", "0.02"], fontsize=5.8)
    axD.set_xlabel("Jaccard(Ours, base$_i$),  $n{=}20$", fontsize=6.2)
    style(axD, xgrid=True)
    tag(axD, "d")

    save(fig, "fig_breadth_sc.pdf")


# ===========================================================================
# Fig 5 (column): per-dimension hidden-constraint recovery (dumbbell)
# ===========================================================================
def fig_dim_recovery():
    d = json.load(open(os.path.join(HERE, "per_dim_results.json")))
    order = ["geography", "organization", "recency", "role/topic", "other"]
    order = [k for k in order if k in d]
    order = sorted(order, key=lambda k: d[k]["elicit"])
    labels = {"geography": "geography", "organization": "org. type",
              "recency": "recency", "role/topic": "role/topic",
              "other": "other"}
    none_v = [d[k]["none"] for k in order]
    el_v = [d[k]["elicit"] for k in order]
    y = np.arange(len(order))

    fig, ax = plt.subplots(figsize=(COL, 1.92))
    fig.subplots_adjust(left=0.155, right=0.965, top=0.9, bottom=0.24)
    for yi, s, e in zip(y, none_v, el_v):
        ax.plot([s, e], [yi, yi], color=BASE, lw=1.2, zorder=2)
        ax.plot(s, yi, "o", ms=4.4, mfc="white", mec=MUT, mew=1.3, zorder=3)
        ax.plot(e, yi, "o", ms=4.4, mfc=BLUE, mec=BLUE, zorder=4)
        ax.text(e + 0.022, yi + 0.06, f"{e*100:.0f}%", va="center",
                fontsize=6.0, color=BLUE, fontweight="bold", path_effects=HALO_S)
        if s >= 0.06:
            ax.text(s - 0.022, yi - 0.22, f"{s*100:.0f}%",
                    va="center", ha="right", fontsize=5.8, color=MUT)
        else:  # near-zero: label to the RIGHT of the open marker, inside axis
            ax.text(s + 0.026, yi - 0.30, f"{s*100:.0f}%",
                    va="center", ha="left", fontsize=5.8, color=MUT)
    ax.set_yticks(y)
    ax.set_yticklabels([labels[k] for k in order], fontsize=6.4)
    ax.set_xlim(-0.16, 0.90)
    ax.set_xticks([0, 0.25, 0.5, 0.75])
    ax.set_xticklabels(["0", "25", "50", "75"], fontsize=6)
    ax.set_xlabel("recovery of hidden constraints (%)", fontsize=6.6)
    ax.set_ylim(-0.55, len(order) - 0.15)
    ax.legend(handles=[Line2D([], [], ls="none", marker="o", ms=4.4,
                              mfc="white", mec=MUT, mew=1.3,
                              label="single-shot"),
                       Line2D([], [], ls="none", marker="o", ms=4.4,
                              mfc=BLUE, mec=BLUE, label="clarified")],
              frameon=False, fontsize=5.8, loc="lower right",
              handletextpad=0.1, borderaxespad=0.2)
    style(ax, xgrid=True)
    save(fig, "fig_dim_recovery.pdf")


# ===========================================================================
# overview2.pdf -- TalentTrace pipeline, native column width (replaces the
# 13.3in slide export that printed at 17% scale).
# ===========================================================================
def _box(ax, x, y, w, h, title, body, fc, ec, title_c=INK, fs_t=6.2, fs_b=5.5):
    ax.add_patch(FancyBboxPatch(
        (x, y), w, h, boxstyle="round,pad=0.012,rounding_size=0.035",
        fc=fc, ec=ec, lw=0.7, zorder=2))
    ax.text(x + 0.035, y + h - 0.075, title, fontsize=fs_t, fontweight="bold",
            color=title_c, va="top", ha="left", zorder=3)
    if body:
        ax.text(x + 0.035, y + h - 0.185, body, fontsize=fs_b, color=SEC,
                va="top", ha="left", linespacing=1.28, zorder=3)


def _arrow(ax, x1, y1, x2, y2, dashed=False, color=SEC):
    ax.add_patch(FancyArrowPatch(
        (x1, y1), (x2, y2), arrowstyle="-|>", mutation_scale=6, lw=0.7,
        color=color, zorder=1,
        linestyle=(0, (3, 2)) if dashed else "solid",
        shrinkA=1.5, shrinkB=1.5))


def fig_bench_pipeline():
    W, H = 3.45, 3.70                       # column width, native
    fig, ax = plt.subplots(figsize=(W, H))
    fig.subplots_adjust(left=0.015, right=0.985, top=0.985, bottom=0.015)
    ax.set_xlim(0, 1.0)
    ax.set_ylim(0, 1.0)
    ax.axis("off")

    BLUE_T, GREY_T, AMBER_T = "#eaf2fc", "#f2f1ee", "#fdf3e3"
    ORA = "#c98500"

    # ---- row 1: generate -> validate (CADA) -> route (CACJ) ----------------
    _box(ax, 0.00, 0.800, 0.295, 0.185, "Generate",
         "1,500 candidate\nrequirements\n(open 840 / closed 660;\n"
         "4-axis rotation,\ntemp. jitter)", BLUE_T, BLUE)
    _box(ax, 0.352, 0.800, 0.295, 0.185, "Validate: CADA",
         "3 debaters $\\times$ 7 binary\n+ 5 graded criteria,\n"
         "arbitrator on conflict\n$\\rightarrow$ admit 1,007\n"
         "(691 open / 316 closed)", BLUE_T, BLUE)
    _box(ax, 0.705, 0.800, 0.295, 0.185, "Route: CACJ",
         "6 binary boundedness\ncriteria, MaxN $=$ 20\n"
         "$\\rightarrow$ open pool vs.\nclosed answer set", BLUE_T, BLUE)
    _arrow(ax, 0.297, 0.892, 0.350, 0.892)
    _arrow(ax, 0.649, 0.892, 0.703, 0.892)

    # ---- row 2: systems under test  |  acceptance oracle -------------------
    _box(ax, 0.00, 0.540, 0.470, 0.185, "Systems under test",
         "21 configurations:\nDINQ TalentScout + 20\nLLM/web/product baselines\nreturn "
         "candidate sets", GREY_T, BASE)
    _box(ax, 0.530, 0.540, 0.470, 0.185, "Acceptance oracle",
         "3 search models $\\times$ live\nevidence loops; GPT judge\n"
         "fact-checks each person;\ncross-family synthesis pool\n"
         "(203 reqs.)", AMBER_T, ORA)
    _arrow(ax, 0.250, 0.798, 0.250, 0.727)          # CADA admitted -> systems
    _arrow(ax, 0.852, 0.798, 0.852, 0.727)          # requirements -> oracle

    # ---- row 3: CGPS verification ------------------------------------------
    _box(ax, 0.00, 0.262, 1.0, 0.185, "Verify: CGPS (commit–defer)",
         "cheap relevance gate on structured fields commits a verdict per "
         "candidate;  expensive evidence fact-check deferred to a calibration "
         "subset;  deterministic labels $\\rightarrow$ recall / reachable "
         "yield + bootstrap CIs over the method-neutral union pool",
         BLUE_T, BLUE, fs_b=5.5)
    _arrow(ax, 0.250, 0.538, 0.250, 0.449)
    _arrow(ax, 0.765, 0.538, 0.765, 0.449)

    # ---- row 4: outputs + future reward loop -------------------------------
    _box(ax, 0.00, 0.012, 0.620, 0.150, "Per-system boards + failure analysis",
         "recall, yield, reachability,\nrobustness by difficulty /\ntype / "
         "language", GREY_T, BASE)
    _box(ax, 0.680, 0.012, 0.320, 0.150, "Reward signal",
         "(future work)", "#fbfbfa", MUT, title_c=MUT)
    _arrow(ax, 0.500, 0.260, 0.310, 0.164)
    _arrow(ax, 0.760, 0.260, 0.840, 0.164, dashed=True, color=MUT)

    save(fig, "overview2.pdf")


if __name__ == "__main__":
    fig_quality_elicit()
    fig_breadth_sc()
    fig_dim_recovery()
    # fig_bench_pipeline()  # disabled 2026-08-21: user restored the original overview2.pdf
    print("done ->", OUT)

